Weak Mass Loss from the Red Supergiant Progenitor of the Type II SN 2021yja

We present high-cadence optical, ultraviolet (UV), and near-infrared data of the nearby ($D\approx23$ Mpc) Type II supernova (SN) 2021yja. Many Type II SNe show signs of interaction with circumstellar material (CSM) during the first few days after explosion, implying that their red supergiant (RSG) progenitors experience episodic or eruptive mass loss. However, because it is difficult to discover SNe early, the diversity of CSM configurations in RSGs has not been fully mapped. SN 2021yja, first detected within ${\approx}5.4$ hours of explosion, shows some signatures of CSM interaction (high UV luminosity, radio and x-ray emission) but without the narrow emission lines or early light curve peak that can accompany CSM. Here we analyze the densely sampled early light curve and spectral series of this nearby SN to infer the properties of its progenitor and CSM. We find that the most likely progenitor was an RSG with an extended envelope, encompassed by low-density CSM. We also present archival Hubble Space Telescope imaging of the host galaxy of SN 2021yja, which allows us to place a stringent upper limit of ${\lesssim}9\ M_\odot$ on the progenitor mass. However, this is in tension with some aspects of the SN evolution, which point to a more massive progenitor. Our analysis highlights the need to consider progenitor structure when making inferences about CSM properties, and that a comprehensive view of CSM tracers should be made to give a fuller view of the last years of RSG evolution.

==> anc/datafile2.txt <==
Title: Weak Mass Loss from the Red Supergiant Progenitor of the Type II 
       SN 2021yja 
Authors: Hosseinzadeh G., Kilpatrick C.D., Dong Y., Sand D.J., Andrews J.E., 
    Bostroem K.A., Janzen D., Jencson J.E., Lundquist M., Meza Retamal N.E., 
    Pearson J., Valenti S., Wyatt S., Burke J., Hiramatsu D., Howell D.A., 
    McCully C., Newsome M., Padilla Gonzalez E., Pellegrino C., Terreran G., 
    Auchettl K., Davis K.W., Foley R.J., Miao H-Y., Pan Y.-C., Rest A., 
    Siebert M.R., Taggart K., Tucker B.E., Leung F.L.C., Swift J.J., Yang G., 
    Anderson J.P., Ashall C., Benetti S., Brown P.J., Cartier R., Chen T.-W.,
    Della Valle M., Galbany L., Gomez S., Gromadzki M., Haislip J., Hsiao E.Y., 
    Inserra C., Jha S.W., Killestein T.L., Kouprianov V., Kozyreva A., 
    Muller-Bravo T.E., Nicholl M., Paraskeva E., Reichart D.E., Ryder S., 
    Shahbandeh M., Shappee B., Smith N., Young D.R.
Table: Data and Results for the Expanding Photosphere Method
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label        Explanations
--------------------------------------------------------------------------------
   1-  4 F4.1   d         Phase        Days since estimated explosion
   6- 10 F5.3   Mm/s      FeIIVel      Expansion velocity, FeII at 516.9 nm, Mm/s
  12- 16 F5.3   Mm/s    e_FeIIVel      Uncertainty in FeIIVel
  18- 23 F6.3   mag       Bmag         B-band magnitude at Phase
  25- 29 F5.3   mag     e_Bmag         Uncertainty in Bmag
  31- 36 F6.3   mag       Vmag         V-band magnitude at Phase
  38- 42 F5.3   mag     e_Vmag         Uncertainty in Vmag
  44- 49 F6.3   mag       Imag         I-band magnitude at Phase
  51- 55 F5.3   mag     e_Imag         Uncertainty in Imag
  57- 61 F5.3   Mpc-1.d   theta/v-BV   Angular Size / velocity for BV filter subset
  63- 67 F5.3   Mpc-1.d e_theta/v-BV   Uncertainty in theta/v-BV
  69- 73 I5     K         Temp-BV      Color temperature for BV filter subset
  75- 78 I4     K       E_Temp-BV      Upper uncertainty in Temp-BV
  80- 83 I4     K       e_Temp-BV      Lower uncertainty in Temp-BV
  85- 89 F5.3   Mpc-1.d   theta/v-BVI  Angular Size / velocity for BVI filter subset
  91- 95 F5.3   Mpc-1.d e_theta/v-BVI  Uncertainty in theta/v-BVI
  97-101 I5     K         Temp-BVI     Color temperature for BVI filter subset
 103-105 I3     K       E_Temp-BVI     Upper uncertainty in Temp-BVI
 107-109 I3     K       e_Temp-BVI     Lower uncertainty in Temp-BVI
 111-115 F5.3   Mpc-1.d   theta/v-VI   Angular Size / velocity for VI filter subset
 117-121 F5.3   Mpc-1.d e_theta/v-VI   Uncertainty in theta/v-VI
 123-127 I5     K         Temp-VI      Color temperature for VI filter subset
 129-132 I4     K       E_Temp-VI      Upper uncertainty in Temp-VI
 134-137 I4     K       e_Temp-VI      Lower uncertainty in Temp-VI
--------------------------------------------------------------------------------
19.0 8.122 0.389 14.733 0.056 14.549 0.062 14.256 0.045 0.805 0.127 11533 2103 1500 0.847 0.068 10735 640 573 0.866 0.123 10438 1308 1004 
22.0 8.091 0.161 14.894 0.061 14.582 0.054 14.201 0.029 0.940 0.100  9353 1260  989 0.990 0.044  9213 395 357 1.015 0.087  9258  759  632 
23.0 7.747 0.180 14.894 0.061 14.548 0.063 14.192 0.028 1.032 0.113  8907 1228  942 1.040 0.047  9212 394 356 1.028 0.103  9569  922  758 
24.0 7.599 0.161 14.901 0.056 14.518 0.058 14.178 0.027 1.105 0.104  8465  989  788 1.075 0.045  9138 362 333 1.032 0.100  9767  898  744 
25.9 7.190 0.139 15.012 0.090 14.605 0.067 14.213 0.040 1.131 0.136  8349 1412 1035 1.153 0.063  8757 500 447 1.146 0.124  9170  975  785 
26.2 7.264 0.142 15.022 0.076 14.609 0.066 14.210 0.040 1.131 0.123  8211 1192  906 1.154 0.059  8646 445 402 1.145 0.121  9093  942  761 
28.1 7.220 0.138 15.049 0.076 14.614 0.057 14.223 0.037 1.159 0.111  7968 1039  806 1.155 0.056  8644 424 383 1.136 0.109  9166  844  696 
29.7 5.986 0.177 15.148 0.073 14.643 0.054 14.170 0.012 1.456 0.125  7333  815  655 1.505 0.059  7965 324 263 1.535 0.106  8368  638  485 
30.1 6.719 0.115 15.166 0.065 14.642 0.054 14.169 0.013 1.313 0.101  7189  709  593 1.353 0.037  7861 249 232 1.368 0.090  8370  649  488 
31.2 6.312 0.111 15.240 0.080 14.658 0.058 14.181 0.018 1.439 0.122  6791  756  613 1.449 0.048  7728 322 275 1.452 0.104  8340  699  521 
32.1 6.041 0.093 15.202 0.076 14.625 0.059 14.193 0.026 1.524 0.126  6813  734  596 1.485 0.052  7924 317 292 1.447 0.114  8723  710  592 
33.9 6.093 0.096 15.317 0.070 14.696 0.056 14.131 0.033 1.508 0.114  6499  606  508 1.613 0.054  7131 252 233 1.670 0.101  7578  511  440 
37.0 5.659 0.089 15.401 0.061 14.684 0.051 14.162 0.029 1.734 0.116  5938  444  384 1.729 0.052  7045 214 202 1.713 0.102  7908  498  441 
39.8 5.553 0.075 15.516 0.067 14.757 0.054 14.195 0.028 1.749 0.125  5736  448  391 1.766 0.049  6809 212 197 1.776 0.098  7598  475  420 


==> anc/dbf1.txt <==
Title: Weak Mass Loss from the Red Supergiant Progenitor of the Type II 
       SN 2021yja 
Authors: Hosseinzadeh G., Kilpatrick C.D., Dong Y., Sand D.J., Andrews J.E., 
    Bostroem K.A., Janzen D., Jencson J.E., Lundquist M., Meza Retamal N.E., 
    Pearson J., Valenti S., Wyatt S., Burke J., Hiramatsu D., Howell D.A., 
    McCully C., Newsome M., Padilla Gonzalez E., Pellegrino C., Terreran G., 
    Auchettl K., Davis K.W., Foley R.J., Miao H-Y., Pan Y.-C., Rest A., 
    Siebert M.R., Taggart K., Tucker B.E., Leung F.L.C., Swift J.J., Yang G., 
    Anderson J.P., Ashall C., Benetti S., Brown P.J., Cartier R., Chen T.-W.,
    Della Valle M., Galbany L., Gomez S., Gromadzki M., Haislip J., Hsiao E.Y., 
    Inserra C., Jha S.W., Killestein T.L., Kouprianov V., Kozyreva A., 
    Muller-Bravo T.E., Nicholl M., Paraskeva E., Reichart D.E., Ryder S., 
    Shahbandeh M., Shappee B., Smith N., Young D.R.
Table: Data behind Figure 1 -- multiband ultraviolet-optical-infrared light 
    curve of SN 2021yja
================================================================================
Byte-by-byte Description of file: dbf1.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   d       MJD     Modified Julian Date, JD-2,400,000.5
  15- 15 A1     ---   l_omag    [> ] Non-detection (upper limit) flag
  17- 22 F6.3   mag     omag    Observed magnitude in Filter
  24- 28 F5.3   mag   e_omag    ?="" Error in omag
  30- 33 A4     ---     Filter  Filter
  35- 48 A14    ---     Source  Source
  50- 56 F7.3   d       Phase   Days since estimated explosion (MJD 59464.40)
--------------------------------------------------------------------------------
59462.268     > 19.864            DLT40           -2.120 
59463.279     > 18.613            DLT40           -1.115 
59463.456     > 19.569       o    ATLAS           -0.938 
59463.462     > 19.697       o    ATLAS           -0.932 
59463.476     > 19.842       o    ATLAS           -0.919 
59463.481     > 19.922       o    ATLAS           -0.913 
59464.276     > 18.671            DLT40           -0.124 
59464.627       20.718 0.139 i    MuSCAT3          0.225 
59464.627       20.658 0.080 r    MuSCAT3          0.225 
59464.627       20.381 0.063 g    MuSCAT3          0.225 
59465.295       16.211 0.022      DLT40            0.890 
59465.550       15.339 0.008 c    ATLAS            1.144 
59465.554       15.335 0.008 c    ATLAS            1.147 
59465.559       15.331 0.008 c    ATLAS            1.153 
59465.569       15.315 0.008 c    ATLAS            1.163 
59466.023       13.997 0.018 U    Las Cumbres 1m   1.614 
59466.026       14.048 0.017 U    Las Cumbres 1m   1.617 
59466.029       15.021 0.015 B    Las Cumbres 1m   1.620 
59466.031       15.010 0.016 B    Las Cumbres 1m   1.621 
59466.032       15.140 0.013 V    Las Cumbres 1m   1.623 
59466.034       15.118 0.013 V    Las Cumbres 1m   1.625 
59466.035       14.660 0.003 g    Las Cumbres 1m   1.626 
59466.037       14.698 0.003 g    Las Cumbres 1m   1.628 
59466.039       15.207 0.003 r    Las Cumbres 1m   1.630 
59466.040       15.226 0.003 r    Las Cumbres 1m   1.631 
59466.042       15.433 0.006 i    Las Cumbres 1m   1.633 
59466.043       15.447 0.007 i    Las Cumbres 1m   1.634 
59466.104       13.958 0.021 U    Las Cumbres 1m   1.695 
59466.107       13.983 0.029 U    Las Cumbres 1m   1.697 
59466.110       14.928 0.014 B    Las Cumbres 1m   1.700 
59466.112       14.965 0.013 B    Las Cumbres 1m   1.702 
59466.113       15.060 0.013 V    Las Cumbres 1m   1.704 
59466.115       15.071 0.013 V    Las Cumbres 1m   1.705 
59466.116       14.691 0.003 g    Las Cumbres 1m   1.707 
59466.118       14.678 0.003 g    Las Cumbres 1m   1.708 
59466.120       15.173 0.003 r    Las Cumbres 1m   1.710 
59466.121       15.169 0.003 r    Las Cumbres 1m   1.712 
59466.123       15.413 0.005 i    Las Cumbres 1m   1.713 
59466.124       15.399 0.005 i    Las Cumbres 1m   1.714 
59466.154       14.513 0.013 u    Las Cumbres 1m   1.744 
59466.156       14.749 0.009 g    Las Cumbres 1m   1.746 
59466.157       15.129 0.008 r    Las Cumbres 1m   1.747 
59466.158       15.340 0.010 i    Las Cumbres 1m   1.748 
59466.208       14.958 0.064 V_S  Swift            1.798 
59466.209       12.775 0.044 UVM2 Swift            1.799 
59466.236       12.924 0.041 UVW1 Swift            1.825 
59466.237       13.489 0.041 U_S  Swift            1.827 
59466.238       14.866 0.046 B_S  Swift            1.828 
59466.240       12.641 0.040 UVW2 Swift            1.829 
59466.303       15.1   0.2   V    SOS              1.892 
59466.320       15.3   0.2   R    SOS              1.909 
59466.339       15.0   0.1   I    SOS              1.928 
59466.359       15.0   0.1   B    SOS              1.948 
59466.362       14.469 0.012 u    Las Cumbres 1m   1.951 
59466.364       14.710 0.007 g    Las Cumbres 1m   1.953 
59466.365       15.053 0.006 r    Las Cumbres 1m   1.954 
59466.366       15.617 0.046 i    Las Cumbres 1m   1.955 
59466.368       13.924 0.015 U    Las Cumbres 1m   1.957 
59466.371       13.939 0.017 U    Las Cumbres 1m   1.960 
59466.374       14.851 0.014 B    Las Cumbres 1m   1.963 
59466.375       14.862 0.011 B    Las Cumbres 1m   1.964 
59466.377       14.996 0.012 V    Las Cumbres 1m   1.966 
59466.379       14.982 0.012 V    Las Cumbres 1m   1.968 
59466.380       14.646 0.002 g    Las Cumbres 1m   1.969 
59466.382       14.633 0.002 g    Las Cumbres 1m   1.971 
59466.384       15.101 0.002 r    Las Cumbres 1m   1.973 
59466.385       15.098 0.002 r    Las Cumbres 1m   1.974 
59466.387       15.296 0.003 i    Las Cumbres 1m   1.976 
59466.388       15.273 0.003 i    Las Cumbres 1m   1.977 
59466.567       12.940 0.041 UVW1 Swift            2.155 
59466.568       13.440 0.041 U_S  Swift            2.156 
59466.569       14.779 0.045 B_S  Swift            2.157 
59466.572       12.658 0.040 UVW2 Swift            2.160 
59466.574       14.880 0.061 V_S  Swift            2.162 
59466.608       12.722 0.046 UVM2 Swift            2.196 
59466.719       13.909 0.016 U    Las Cumbres 1m   2.306 
59466.722       13.875 0.019 U    Las Cumbres 1m   2.309 
59466.725       14.825 0.013 B    Las Cumbres 1m   2.311 
59466.726       14.817 0.013 B    Las Cumbres 1m   2.313 
59466.728       14.909 0.012 V    Las Cumbres 1m   2.315 
59466.729       14.915 0.011 V    Las Cumbres 1m   2.316 
59466.731       14.783 0.006 g    Las Cumbres 1m   2.318 
59466.733       14.771 0.006 g    Las Cumbres 1m   2.320 
59466.735       15.002 0.006 r    Las Cumbres 1m   2.321 
59466.736       14.990 0.006 r    Las Cumbres 1m   2.323 
59466.737       15.174 0.006 i    Las Cumbres 1m   2.324 
59466.739       15.191 0.006 i    Las Cumbres 1m   2.326 
59466.751       14.445 0.013 u    Las Cumbres 1m   2.338 
59466.753       14.662 0.007 g    Las Cumbres 1m   2.340 
59466.754       14.977 0.007 r    Las Cumbres 1m   2.341 
59466.755       15.200 0.007 i    Las Cumbres 1m   2.342 
59466.851       14.716 0.014 g    Lulin 1m         2.437 
59466.852       14.940 0.012 r    Lulin 1m         2.438 
59466.853       15.109 0.011 i    Lulin 1m         2.439 
59466.854       15.347 0.012 z    Lulin 1m         2.440 
59467.126       12.950 0.042 UVW1 Swift            2.711 
59467.127       13.315 0.041 U_S  Swift            2.712 
59467.127       14.671 0.044 B_S  Swift            2.712 
59467.129       12.811 0.041 UVW2 Swift            2.713 
59467.130       14.809 0.063 V_S  Swift            2.714 
59467.132       12.840 0.042 UVM2 Swift            2.716 
59467.163       14.765 0.006      DLT40            2.748 
59467.169       14.764 0.006      DLT40            2.753 
59467.182       14.842 0.005      DLT40            2.767 
59467.189       14.717 0.005      DLT40            2.773 
59467.198       13.774 0.017 U    Las Cumbres 1m   2.782 
59467.201       13.753 0.017 U    Las Cumbres 1m   2.785 
59467.204       14.691 0.013 B    Las Cumbres 1m   2.788 
59467.205       14.719 0.015 B    Las Cumbres 1m   2.790 
59467.207       14.742 0.013 V    Las Cumbres 1m   2.791 
59467.209       14.739 0.013 V    Las Cumbres 1m   2.793 
59467.210       14.595 0.013 g    Las Cumbres 1m   2.794 
59467.212       14.617 0.012 g    Las Cumbres 1m   2.796 
59467.214       14.815 0.008 r    Las Cumbres 1m   2.798 
59467.215       14.810 0.008 r    Las Cumbres 1m   2.799 
59467.217       15.011 0.014 i    Las Cumbres 1m   2.801 
59467.218       15.060 0.008 i    Las Cumbres 1m   2.802 
59467.276       14.614 0.006      DLT40            2.860 
59467.323       14.680 0.004      DLT40            2.907 
59467.550       14.866 0.008 o    ATLAS            3.133 
59467.554       14.860 0.008 o    ATLAS            3.136 
59467.560       14.837 0.011 o    ATLAS            3.142 
59467.566       14.859 0.017 o    ATLAS            3.148 
59467.579       12.935 0.041 UVW1 Swift            3.161 
59467.625       14.345 0.014 u    Las Cumbres 1m   3.207 
59467.627       14.547 0.007 g    Las Cumbres 1m   3.209 
59467.628       14.772 0.007 r    Las Cumbres 1m   3.210 
59467.629       14.962 0.007 i    Las Cumbres 1m   3.211 
59467.631       13.788 0.017 U    Las Cumbres 1m   3.213 
59467.634       13.802 0.016 U    Las Cumbres 1m   3.215 
59467.637       14.688 0.013 B    Las Cumbres 1m   3.218 
59467.638       14.682 0.014 B    Las Cumbres 1m   3.220 
59467.639       14.718 0.015      DLT40            3.221 
59467.640       14.728 0.012 V    Las Cumbres 1m   3.222 
59467.641       14.752 0.012 V    Las Cumbres 1m   3.223 
59467.643       14.569 0.006 g    Las Cumbres 1m   3.225 
59467.645       14.538 0.007 g    Las Cumbres 1m   3.226 
59467.647       14.786 0.004 r    Las Cumbres 1m   3.228 
59467.648       14.791 0.004 r    Las Cumbres 1m   3.230 
59467.649       14.942 0.009 i    Las Cumbres 1m   3.231 
59467.651       14.921 0.006 i    Las Cumbres 1m   3.232 
59467.788       14.336 0.013 u    Las Cumbres 1m   3.369 
59467.790       14.519 0.007 g    Las Cumbres 1m   3.371 
59467.791       14.758 0.007 r    Las Cumbres 1m   3.372 
59467.792       14.949 0.007 i    Las Cumbres 1m   3.373 
59468.109       13.669 0.019 U    Las Cumbres 1m   3.688 
59468.112       13.721 0.017 U    Las Cumbres 1m   3.691 
59468.115       14.629 0.016 B    Las Cumbres 1m   3.694 
59468.116       14.661 0.015 B    Las Cumbres 1m   3.695 
59468.118       14.686 0.013 V    Las Cumbres 1m   3.697 
59468.119       14.684 0.015 V    Las Cumbres 1m   3.698 
59468.121       14.580 0.013 g    Las Cumbres 1m   3.700 
59468.123       14.590 0.014 g    Las Cumbres 1m   3.702 
59468.125       14.804 0.008 r    Las Cumbres 1m   3.704 
59468.126       14.781 0.010 r    Las Cumbres 1m   3.705 
59468.128       14.893 0.012 i    Las Cumbres 1m   3.706 
59468.129       14.858 0.012 i    Las Cumbres 1m   3.708 
59468.223       14.339 0.023 u    Las Cumbres 1m   3.801 
59468.225       14.492 0.011 g    Las Cumbres 1m   3.803 
59468.226       14.743 0.012 r    Las Cumbres 1m   3.804 
59468.227       14.877 0.011 i    Las Cumbres 1m   3.805 
59468.378       14.466 0.009 g    Las Cumbres 1m   3.955 
59468.388       13.686 0.019 U    Las Cumbres 1m   3.965 
59468.390       13.690 0.021 U    Las Cumbres 1m   3.968 
59468.393       14.606 0.017 B    Las Cumbres 1m   3.971 
59468.395       14.629 0.016 B    Las Cumbres 1m   3.972 
59468.397       14.645 0.014 V    Las Cumbres 1m   3.974 
59468.398       14.632 0.011 V    Las Cumbres 1m   3.976 
59468.400       14.517 0.007 g    Las Cumbres 1m   3.977 
59468.401       14.525 0.009 g    Las Cumbres 1m   3.979 
59468.403       14.619 0.010 r    Las Cumbres 1m   3.981 
59468.405       14.665 0.005 r    Las Cumbres 1m   3.982 
59468.406       14.781 0.013 i    Las Cumbres 1m   3.984 
59468.408       14.806 0.007 i    Las Cumbres 1m   3.985 
59468.677       14.280 0.014 u    Las Cumbres 1m   4.253 
59468.679       14.460 0.007 g    Las Cumbres 1m   4.255 
59468.680       14.683 0.007 r    Las Cumbres 1m   4.256 
59468.681       14.829 0.008 i    Las Cumbres 1m   4.257 
59468.747       13.735 0.017 U    Las Cumbres 1m   4.322 
59468.749       13.717 0.021 U    Las Cumbres 1m   4.325 
59468.752       14.627 0.014 B    Las Cumbres 1m   4.328 
59468.754       14.627 0.014 B    Las Cumbres 1m   4.329 
59468.756       14.624 0.013 V    Las Cumbres 1m   4.331 
59468.757       14.610 0.012 V    Las Cumbres 1m   4.333 
59468.759       14.491 0.006 g    Las Cumbres 1m   4.334 
59468.760       14.514 0.005 g    Las Cumbres 1m   4.336 
59468.762       14.634 0.004 r    Las Cumbres 1m   4.338 
59468.764       14.623 0.004 r    Las Cumbres 1m   4.339 
59468.765       14.771 0.006 i    Las Cumbres 1m   4.341 
59468.767       14.807 0.006 i    Las Cumbres 1m   4.342 
59468.794       14.575 0.005      DLT40            4.369 
59469.070       14.602 0.015 B    Las Cumbres 1m   4.644 
59469.072       14.636 0.016 B    Las Cumbres 1m   4.645 
59469.074       14.589 0.012 V    Las Cumbres 1m   4.647 
59469.075       14.585 0.013 V    Las Cumbres 1m   4.649 
59469.086       13.629 0.017 U    Las Cumbres 1m   4.659 
59469.088       13.683 0.017 U    Las Cumbres 1m   4.662 
59469.091       14.623 0.016 B    Las Cumbres 1m   4.665 
59469.093       14.631 0.016 B    Las Cumbres 1m   4.666 
59469.095       14.583 0.014 V    Las Cumbres 1m   4.668 
59469.096       14.592 0.013 V    Las Cumbres 1m   4.670 
59469.098       14.552 0.009 g    Las Cumbres 1m   4.671 
59469.099       14.488 0.019 g    Las Cumbres 1m   4.673 
59469.101       14.652 0.007 r    Las Cumbres 1m   4.675 
59469.103       14.672 0.007 r    Las Cumbres 1m   4.676 
59469.104       14.796 0.008 i    Las Cumbres 1m   4.678 
59469.106       14.807 0.007 i    Las Cumbres 1m   4.679 
59469.219       14.259 0.014 u    Las Cumbres 1m   4.792 
59469.221       14.415 0.008 g    Las Cumbres 1m   4.794 
59469.222       14.582 0.007 r    Las Cumbres 1m   4.795 
59469.223       14.738 0.008 i    Las Cumbres 1m   4.796 
59469.395       13.612 0.032 U    Las Cumbres 1m   4.967 
59469.397       13.651 0.018 U    Las Cumbres 1m   4.969 
59469.400       14.556 0.015 B    Las Cumbres 1m   4.972 
59469.402       14.568 0.017 B    Las Cumbres 1m   4.974 
59469.404       14.581 0.013 V    Las Cumbres 1m   4.976 
59469.405       14.550 0.014 V    Las Cumbres 1m   4.977 
59469.407       14.545 0.020 g    Las Cumbres 1m   4.978 
59469.408       14.563 0.017 g    Las Cumbres 1m   4.980 
59469.410       14.640 0.008 r    Las Cumbres 1m   4.982 
59469.412       14.628 0.009 r    Las Cumbres 1m   4.983 
59469.413       14.806 0.012 i    Las Cumbres 1m   4.985 
59469.415       14.777 0.010 i    Las Cumbres 1m   4.986 
59469.477       13.199 0.041 UVW2 Swift            5.048 
59469.634       14.513 0.012      DLT40            5.205 
59469.708       13.754 0.020 U    Las Cumbres 1m   5.278 
59469.711       13.850 0.020 U    Las Cumbres 1m   5.281 
59469.713       14.503 0.022 B    Las Cumbres 1m   5.283 
59469.715       14.532 0.020 B    Las Cumbres 1m   5.285 
59469.717       14.547 0.021 V    Las Cumbres 1m   5.287 
59469.718       14.569 0.020 V    Las Cumbres 1m   5.288 
59469.720       14.460 0.006 g    Las Cumbres 1m   5.290 
59469.722       14.449 0.004 g    Las Cumbres 1m   5.291 
59469.723       14.555 0.004 r    Las Cumbres 1m   5.293 
59469.725       14.546 0.004 r    Las Cumbres 1m   5.295 
59469.726       14.690 0.007 i    Las Cumbres 1m   5.296 
59469.728       14.694 0.006 i    Las Cumbres 1m   5.298 
59469.739       14.290 0.028 u    Las Cumbres 1m   5.309 
59469.742       14.420 0.009 g    Las Cumbres 1m   5.311 
59469.743       14.581 0.008 r    Las Cumbres 1m   5.312 
59469.744       14.712 0.009 i    Las Cumbres 1m   5.313 
59470.023       13.256 0.043 UVW2 Swift            5.592 
59470.155       14.450 0.006      DLT40            5.722 
59470.187       13.659 0.017 U    Las Cumbres 1m   5.754 
59470.188       14.518 0.058 V_S  Swift            5.756 
59470.189       13.703 0.017 U    Las Cumbres 1m   5.757 
59470.190       13.038 0.044 UVM2 Swift            5.758 
59470.192       14.584 0.014 B    Las Cumbres 1m   5.759 
59470.194       14.582 0.015 B    Las Cumbres 1m   5.761 
59470.196       14.550 0.014 V    Las Cumbres 1m   5.763 
59470.197       14.547 0.014 V    Las Cumbres 1m   5.764 
59470.199       14.453 0.015 g    Las Cumbres 1m   5.766 
59470.200       14.454 0.011 g    Las Cumbres 1m   5.768 
59470.202       14.556 0.012 r    Las Cumbres 1m   5.769 
59470.204       14.572 0.012 r    Las Cumbres 1m   5.771 
59470.205       14.661 0.012 i    Las Cumbres 1m   5.772 
59470.206       14.666 0.011 i    Las Cumbres 1m   5.774 
59470.265       14.237 0.017 u    Las Cumbres 1m   5.832 
59470.267       14.430 0.008 g    Las Cumbres 1m   5.834 
59470.268       14.544 0.007 r    Las Cumbres 1m   5.835 
59470.269       14.698 0.006 i    Las Cumbres 1m   5.836 
59470.312       13.103 0.041 UVW1 Swift            5.879 
59470.313       13.268 0.041 U_S  Swift            5.880 
59470.315       14.519 0.042 B_S  Swift            5.881 
59470.317       13.268 0.042 UVW2 Swift            5.883 
59470.456       13.611 0.023 U    Las Cumbres 1m   6.022 
59470.459       13.608 0.017 U    Las Cumbres 1m   6.025 
59470.462       14.558 0.014 B    Las Cumbres 1m   6.027 
59470.463       14.533 0.014 B    Las Cumbres 1m   6.029 
59470.465       14.520 0.012 V    Las Cumbres 1m   6.031 
59470.467       14.524 0.011 V    Las Cumbres 1m   6.032 
59470.468       14.499 0.012 g    Las Cumbres 1m   6.034 
59470.470       14.453 0.013 g    Las Cumbres 1m   6.036 
59470.472       14.522 0.009 r    Las Cumbres 1m   6.037 
59470.473       14.562 0.009 r    Las Cumbres 1m   6.039 
59470.475       14.643 0.009 i    Las Cumbres 1m   6.040 
59470.476       14.703 0.011 i    Las Cumbres 1m   6.042 
59470.633       14.482 0.012      DLT40            6.197 
59470.973       13.150 0.046 UVM2 Swift            6.536 
59471.139       14.256 0.016 u    Las Cumbres 1m   6.701 
59471.141       14.386 0.009 g    Las Cumbres 1m   6.703 
59471.142       14.484 0.008 r    Las Cumbres 1m   6.704 
59471.143       14.623 0.009 i    Las Cumbres 1m   6.705 
59471.410       13.656 0.026 U    Las Cumbres 1m   6.971 
59471.411       13.683 0.024 U    Las Cumbres 1m   6.972 
59471.413       14.552 0.017 B    Las Cumbres 1m   6.973 
59471.414       14.543 0.017 B    Las Cumbres 1m   6.974 
59471.415       14.504 0.017 V    Las Cumbres 1m   6.976 
59471.416       14.493 0.018 V    Las Cumbres 1m   6.976 
59471.417       14.400 0.010 g    Las Cumbres 1m   6.977 
59471.418       14.452 0.008 g    Las Cumbres 1m   6.978 
59471.419       14.470 0.008 r    Las Cumbres 1m   6.979 
59471.420       14.497 0.007 r    Las Cumbres 1m   6.980 
59471.421       14.596 0.008 i    Las Cumbres 1m   6.981 
59471.422       14.604 0.008 i    Las Cumbres 1m   6.982 
59471.499       13.194 0.041 UVW1 Swift            7.059 
59471.514       13.638 0.044 UVW2 Swift            7.073 
59471.534       14.499 0.005 o    ATLAS            7.094 
59471.537       14.503 0.005 o    ATLAS            7.097 
59471.540       14.492 0.005 o    ATLAS            7.100 
59471.550       14.489 0.005 o    ATLAS            7.110 
59471.633       14.433 0.011      DLT40            7.192 
59471.754       14.293 0.013 u    Las Cumbres 1m   7.312 
59471.756       14.388 0.007 g    Las Cumbres 1m   7.314 
59471.757       14.491 0.007 r    Las Cumbres 1m   7.315 
59471.758       14.610 0.007 i    Las Cumbres 1m   7.316 
59471.842       13.220 0.043 UVW1 Swift            7.400 
59471.843       13.308 0.041 U_S  Swift            7.401 
59471.844       14.495 0.043 B_S  Swift            7.402 
59471.846       13.626 0.044 UVW2 Swift            7.403 
59471.847       14.469 0.056 V_S  Swift            7.405 
59471.848       13.315 0.045 UVM2 Swift            7.406 
59472.214       13.649 0.019 U    Las Cumbres 1m   7.770 
59472.216       13.678 0.017 U    Las Cumbres 1m   7.772 
59472.217       14.552 0.018 B    Las Cumbres 1m   7.773 
59472.218       14.562 0.020 B    Las Cumbres 1m   7.774 
59472.220       14.482 0.015 V    Las Cumbres 1m   7.775 
59472.220       14.502 0.015 V    Las Cumbres 1m   7.776 
59472.221       14.405 0.006 g    Las Cumbres 1m   7.777 
59472.222       14.397 0.006 g    Las Cumbres 1m   7.778 
59472.223       14.454 0.005 r    Las Cumbres 1m   7.779 
59472.224       14.463 0.004 r    Las Cumbres 1m   7.780 
59472.225       14.556 0.005 i    Las Cumbres 1m   7.781 
59472.226       14.572 0.004 i    Las Cumbres 1m   7.782 
59472.452       14.572 0.030 i    MuSCAT3          8.007 
59472.452       14.405 0.024 g    MuSCAT3          8.007 
59472.452       14.423 0.020 r    MuSCAT3          8.007 
59473.147       14.288 0.015 u    Las Cumbres 1m   8.697 
59473.149       14.302 0.009 g    Las Cumbres 1m   8.699 
59473.150       14.454 0.007 r    Las Cumbres 1m   8.700 
59473.151       14.560 0.008 i    Las Cumbres 1m   8.701 
59473.201       14.433 0.004      DLT40            8.752 
59473.254       13.700 0.019 U    Las Cumbres 1m   8.804 
59473.256       13.676 0.018 U    Las Cumbres 1m   8.806 
59473.257       14.526 0.016 B    Las Cumbres 1m   8.807 
59473.258       14.556 0.018 B    Las Cumbres 1m   8.808 
59473.259       14.459 0.014 V    Las Cumbres 1m   8.809 
59473.260       14.467 0.015 V    Las Cumbres 1m   8.810 
59473.261       14.394 0.005 g    Las Cumbres 1m   8.811 
59473.262       14.395 0.005 g    Las Cumbres 1m   8.812 
59473.263       14.442 0.004 r    Las Cumbres 1m   8.813 
59473.264       14.445 0.004 r    Las Cumbres 1m   8.814 
59473.265       14.532 0.004 i    Las Cumbres 1m   8.815 
59473.266       14.539 0.004 i    Las Cumbres 1m   8.816 
59473.363       14.431 0.020 g    Thacher          8.912 
59473.364       14.405 0.019 r    Thacher          8.913 
59473.365       14.547 0.023 i    Thacher          8.914 
59473.366       14.622 0.040 z    Thacher          8.915 
59473.624       14.434 0.012      DLT40            9.172 
59473.789       14.433 0.013 g    Lulin 1m         9.336 
59473.790       14.436 0.011 r    Lulin 1m         9.337 
59473.791       14.571 0.010 i    Lulin 1m         9.338 
59473.792       14.707 0.012 z    Lulin 1m         9.339 
59474.370       14.395 0.029 g    Thacher          9.914 
59474.371       14.390 0.010 r    Thacher          9.915 
59474.372       14.557 0.013 i    Thacher          9.916 
59474.373       14.632 0.051 z    Thacher          9.917 
59474.781       13.774 0.026 U    Las Cumbres 1m  10.322 
59474.782       13.794 0.018 U    Las Cumbres 1m  10.323 
59474.784       14.527 0.019 B    Las Cumbres 1m  10.325 
59474.785       14.548 0.016 B    Las Cumbres 1m  10.326 
59474.786       14.486 0.015 V    Las Cumbres 1m  10.327 
59474.787       14.491 0.016 V    Las Cumbres 1m  10.328 
59474.788       14.396 0.006 g    Las Cumbres 1m  10.329 
59474.789       14.398 0.006 g    Las Cumbres 1m  10.330 
59474.790       14.414 0.004 r    Las Cumbres 1m  10.331 
59474.791       14.418 0.005 r    Las Cumbres 1m  10.332 
59474.792       14.533 0.006 i    Las Cumbres 1m  10.333 
59474.792       14.549 0.007 i    Las Cumbres 1m  10.334 
59474.840       14.700 0.012 z    Lulin 1m        10.381 
59474.843       14.406 0.013 g    Lulin 1m        10.384 
59474.844       14.445 0.011 r    Lulin 1m        10.385 
59474.845       14.590 0.010 i    Lulin 1m        10.386 
59475.070       14.386 0.020 u    Las Cumbres 1m  10.610 
59475.072       14.371 0.010 g    Las Cumbres 1m  10.612 
59475.073       14.418 0.009 r    Las Cumbres 1m  10.613 
59475.074       14.574 0.008 i    Las Cumbres 1m  10.614 
59475.143       14.626 0.011      DLT40           10.682 
59475.367       14.397 0.019 g    Thacher         10.905 
59475.368       14.418 0.023 r    Thacher         10.906 
59475.369       14.546 0.011 i    Thacher         10.907 
59475.370       14.595 0.036 z    Thacher         10.908 
59475.618       14.461 0.013      DLT40           11.155 
59475.753       14.470 0.014 g    Lulin 1m        11.289 
59475.754       14.463 0.011 r    Lulin 1m        11.290 
59475.755       14.639 0.011 i    Lulin 1m        11.291 
59475.756       14.725 0.012 z    Lulin 1m        11.292 
59475.916       13.618 0.048 U    Las Cumbres 1m  11.451 
59475.917       13.659 0.046 U    Las Cumbres 1m  11.452 
59475.918       14.537 0.030 B    Las Cumbres 1m  11.453 
59475.919       14.525 0.027 B    Las Cumbres 1m  11.454 
59475.921       14.486 0.028 V    Las Cumbres 1m  11.456 
59475.921       14.488 0.028 V    Las Cumbres 1m  11.456 
59475.922       14.327 0.017 g    Las Cumbres 1m  11.457 
59475.923       14.353 0.019 g    Las Cumbres 1m  11.458 
59475.925       14.422 0.013 r    Las Cumbres 1m  11.460 
59475.926       14.526 0.014 i    Las Cumbres 1m  11.461 
59475.927       14.570 0.014 i    Las Cumbres 1m  11.462 
59476.140       14.405 0.017      DLT40           11.673 
59476.361       14.434 0.034 g    Thacher         11.893 
59476.361       14.410 0.022 r    Thacher         11.894 
59476.362       14.551 0.019 i    Thacher         11.895 
59476.363       14.656 0.039 z    Thacher         11.896 
59476.788       14.467 0.018 g    Lulin 1m        12.318 
59476.789       14.420 0.060 r    Lulin 1m        12.319 
59476.789       14.628 0.013 i    Lulin 1m        12.319 
59476.790       14.731 0.015 z    Lulin 1m        12.320 
59476.835       14.393 0.004      DLT40           12.365 
59476.944       14.433 0.023 u    Las Cumbres 1m  12.473 
59476.946       14.343 0.013 g    Las Cumbres 1m  12.475 
59476.947       14.415 0.011 r    Las Cumbres 1m  12.476 
59476.948       13.804 0.043 U    Las Cumbres 1m  12.477 
59476.948       14.611 0.012 i    Las Cumbres 1m  12.477 
59476.949       13.909 0.023 U    Las Cumbres 1m  12.478 
59476.951       14.500 0.033 B    Las Cumbres 1m  12.480 
59476.952       14.496 0.029 B    Las Cumbres 1m  12.481 
59476.953       14.478 0.029 V    Las Cumbres 1m  12.482 
59476.954       14.465 0.028 V    Las Cumbres 1m  12.483 
59476.955       14.428 0.021 g    Las Cumbres 1m  12.484 
59476.956       14.341 0.023 g    Las Cumbres 1m  12.485 
59476.957       14.407 0.015 r    Las Cumbres 1m  12.486 
59476.958       14.406 0.016 r    Las Cumbres 1m  12.487 
59476.959       14.499 0.019 i    Las Cumbres 1m  12.488 
59476.959       14.550 0.018 i    Las Cumbres 1m  12.488 
59477.136       14.482 0.013      DLT40           12.664 
59477.354       14.425 0.043 g    Thacher         12.881 
59477.355       14.396 0.018 r    Thacher         12.882 
59477.356       14.544 0.017 i    Thacher         12.883 
59477.357       14.617 0.058 z    Thacher         12.884 
59477.477       14.412 0.022 o    ATLAS           13.004 
59477.479       14.436 0.040 o    ATLAS           13.005 
59477.481       14.026 0.121 J    MMIRS           13.007 
59477.482       14.423 0.020 o    ATLAS           13.008 
59477.487       13.618 0.148 K    MMIRS           13.013 
59477.492       14.532 0.035 o    ATLAS           13.019 
59477.494       14.470 0.015 o    ATLAS           13.020 
59477.613       14.439 0.020      DLT40           13.138 
59477.910       14.013 0.035 U    Las Cumbres 1m  13.434 
59477.911       13.864 0.050 U    Las Cumbres 1m  13.435 
59477.913       14.585 0.046 B    Las Cumbres 1m  13.437 
59477.914       14.525 0.045 B    Las Cumbres 1m  13.438 
59477.915       14.421 0.046 V    Las Cumbres 1m  13.439 
59477.916       14.503 0.043 V    Las Cumbres 1m  13.440 
59477.917       14.529 0.071 g    Las Cumbres 1m  13.441 
59477.918       14.641 0.030 g    Las Cumbres 1m  13.442 
59477.919       14.520 0.034 r    Las Cumbres 1m  13.443 
59477.920       14.425 0.049 r    Las Cumbres 1m  13.444 
59477.921       14.804 0.045 i    Las Cumbres 1m  13.444 
59477.922       14.653 0.049 i    Las Cumbres 1m  13.445 
59478.134       14.430 0.011      DLT40           13.656 
59478.312       14.636 0.089 u    Las Cumbres 1m  13.833 
59478.314       14.467 0.029 g    Las Cumbres 1m  13.835 
59478.315       14.483 0.060 r    Las Cumbres 1m  13.836 
59478.376       14.453 0.094 g    Thacher         13.897 
59478.377       14.383 0.038 r    Thacher         13.898 
59478.378       14.563 0.049 i    Thacher         13.899 
59478.378       14.592 0.061 z    Thacher         13.899 
59478.611       14.422 0.013      DLT40           14.131 
59478.927       13.921 0.026 U    Las Cumbres 1m  14.445 
59478.929       13.882 0.033 U    Las Cumbres 1m  14.446 
59478.930       14.582 0.027 B    Las Cumbres 1m  14.448 
59478.931       14.599 0.032 B    Las Cumbres 1m  14.449 
59478.932       14.499 0.023 V    Las Cumbres 1m  14.450 
59478.933       14.533 0.026 V    Las Cumbres 1m  14.451 
59478.934       14.366 0.022 g    Las Cumbres 1m  14.452 
59478.935       14.329 0.021 g    Las Cumbres 1m  14.453 
59478.936       14.351 0.017 r    Las Cumbres 1m  14.454 
59478.937       14.383 0.016 r    Las Cumbres 1m  14.455 
59478.938       14.540 0.016 i    Las Cumbres 1m  14.456 
59478.939       14.553 0.015 i    Las Cumbres 1m  14.457 
59479.385       14.443 0.007      DLT40           14.901 
59479.491       14.441 0.058 o    ATLAS           15.006 
59479.500       14.468 0.008 o    ATLAS           15.015 
59479.502       14.440 0.009 o    ATLAS           15.017 
59479.506       14.445 0.009 o    ATLAS           15.021 
59479.518       14.478 0.008 o    ATLAS           15.032 
59479.630       14.440 0.008 r    Las Cumbres 1m  15.144 
59479.632       14.679 0.018 u    Las Cumbres 1m  15.146 
59479.634       14.447 0.010 g    Las Cumbres 1m  15.148 
59479.637       14.619 0.008 i    Las Cumbres 1m  15.150 
59479.844       14.478 0.014 g    Lulin 1m        15.357 
59479.845       14.413 0.012 r    Lulin 1m        15.358 
59479.846       14.588 0.011 i    Lulin 1m        15.359 
59479.847       14.674 0.012 z    Lulin 1m        15.360 
59479.934       14.386 0.057 UVW1 Swift           15.446 
59479.935       13.755 0.043 U_S  Swift           15.447 
59479.936       14.574 0.044 B_S  Swift           15.448 
59479.938       15.028 0.065 UVW2 Swift           15.450 
59479.940       14.460 0.056 V_S  Swift           15.452 
59479.942       14.851 0.064 UVM2 Swift           15.454 
59479.974       14.022 0.022 U    Las Cumbres 1m  15.487 
59479.976       13.976 0.020 U    Las Cumbres 1m  15.488 
59479.977       14.648 0.025 B    Las Cumbres 1m  15.489 
59479.978       14.624 0.027 B    Las Cumbres 1m  15.490 
59479.980       14.535 0.023 V    Las Cumbres 1m  15.492 
59479.980       14.517 0.026 V    Las Cumbres 1m  15.492 
59479.981       14.442 0.024 g    Las Cumbres 1m  15.493 
59479.982       14.437 0.023 g    Las Cumbres 1m  15.494 
59479.983       14.477 0.019 r    Las Cumbres 1m  15.495 
59479.984       14.482 0.021 r    Las Cumbres 1m  15.496 
59479.985       14.668 0.021 i    Las Cumbres 1m  15.497 
59479.986       14.620 0.021 i    Las Cumbres 1m  15.498 
59480.129       14.444 0.012      DLT40           15.640 
59480.437       14.456 0.020 g    Thacher         15.946 
59480.438       14.388 0.021 r    Thacher         15.947 
59480.439       14.567 0.007 i    Thacher         15.948 
59480.440       14.589 0.021 z    Thacher         15.949 
59480.575       14.424 0.025 g    MuSCAT3         16.083 
59480.575       14.409 0.020 r    MuSCAT3         16.083 
59480.575       14.604 0.029 i    MuSCAT3         16.083 
59480.837       14.507 0.015 g    Lulin 1m        16.344 
59480.838       14.444 0.012 r    Lulin 1m        16.345 
59480.839       14.619 0.011 i    Lulin 1m        16.346 
59480.840       14.704 0.012 z    Lulin 1m        16.347 
59480.989       14.087 0.019 U    Las Cumbres 1m  16.496 
59480.991       14.014 0.023 U    Las Cumbres 1m  16.497 
59480.992       14.677 0.024 B    Las Cumbres 1m  16.498 
59480.993       14.657 0.024 B    Las Cumbres 1m  16.499 
59480.994       14.502 0.019 V    Las Cumbres 1m  16.501 
59480.995       14.489 0.020 V    Las Cumbres 1m  16.501 
59480.996       14.465 0.020 g    Las Cumbres 1m  16.502 
59480.997       14.469 0.018 g    Las Cumbres 1m  16.503 
59480.998       14.398 0.016 r    Las Cumbres 1m  16.505 
59480.999       14.422 0.017 r    Las Cumbres 1m  16.505 
59481.000       14.598 0.017 i    Las Cumbres 1m  16.506 
59481.001       14.586 0.015 i    Las Cumbres 1m  16.507 
59481.125       14.477 0.009      DLT40           16.631 
59481.343       14.584 0.070 g    Thacher         16.847 
59481.344       14.392 0.044 r    Thacher         16.848 
59481.345       14.590 0.012 i    Thacher         16.849 
59481.346       14.643 0.030 z    Thacher         16.850 
59481.363       14.502 0.056 g    KeplerCam       16.867 
59481.367       14.482 0.013 g    KeplerCam       16.871 
59481.375       14.400 0.091 r    KeplerCam       16.879 
59481.379       14.609 0.022 i    KeplerCam       16.883 
59481.383       14.603 0.014 i    KeplerCam       16.887 
59481.506       14.423 0.040 r    Nickel          17.009 
59481.509       14.608 0.032 i    Nickel          17.012 
59481.509       14.418 0.006 o    ATLAS           17.013 
59481.511       14.447 0.007 o    ATLAS           17.015 
59481.514       14.445 0.006 o    ATLAS           17.018 
59481.526       14.430 0.006 o    ATLAS           17.030 
59481.528       14.444 0.006 o    ATLAS           17.031 
59481.530       14.437 0.006 o    ATLAS           17.033 
59481.722       14.736 0.066 UVW1 Swift           17.224 
59482.002       14.142 0.019 U    Las Cumbres 1m  17.502 
59482.003       14.124 0.021 U    Las Cumbres 1m  17.504 
59482.005       14.681 0.019 B    Las Cumbres 1m  17.505 
59482.006       14.709 0.023 B    Las Cumbres 1m  17.506 
59482.007       14.537 0.019 V    Las Cumbres 1m  17.507 
59482.008       14.541 0.021 V    Las Cumbres 1m  17.508 
59482.009       14.548 0.029 g    Las Cumbres 1m  17.509 
59482.010       14.582 0.032 g    Las Cumbres 1m  17.510 
59482.011       14.525 0.013 r    Las Cumbres 1m  17.511 
59482.011       14.489 0.015 r    Las Cumbres 1m  17.512 
59482.012       14.652 0.014 i    Las Cumbres 1m  17.513 
59482.013       14.591 0.014 i    Las Cumbres 1m  17.514 
59482.123       14.459 0.005      DLT40           17.623 
59482.720       14.546 0.017 g    Lulin 1m        18.217 
59482.720       14.548 0.031 r    Lulin 1m        18.217 
59482.721       14.593 0.013 i    Lulin 1m        18.218 
59482.722       14.679 0.015 z    Lulin 1m        18.219 
59483.057       14.875 0.015 u    Las Cumbres 1m  18.552 
59483.060       14.409 0.010 g    Las Cumbres 1m  18.554 
59483.061       14.352 0.008 r    Las Cumbres 1m  18.555 
59483.062       14.517 0.009 i    Las Cumbres 1m  18.556 
59483.093       14.215 0.017 U    Las Cumbres 1m  18.587 
59483.094       14.178 0.019 U    Las Cumbres 1m  18.589 
59483.096       14.758 0.022 B    Las Cumbres 1m  18.590 
59483.097       14.711 0.024 B    Las Cumbres 1m  18.591 
59483.098       14.553 0.020 V    Las Cumbres 1m  18.592 
59483.099       14.541 0.020 V    Las Cumbres 1m  18.593 
59483.100       14.491 0.027 g    Las Cumbres 1m  18.594 
59483.101       14.490 0.025 g    Las Cumbres 1m  18.595 
59483.102       14.353 0.016 r    Las Cumbres 1m  18.596 
59483.103       14.387 0.016 r    Las Cumbres 1m  18.597 
59483.104       14.544 0.014 i    Las Cumbres 1m  18.598 
59483.104       14.546 0.015 i    Las Cumbres 1m  18.599 
59483.120       14.498 0.005      DLT40           18.614 
59483.473       14.474 0.007 o    ATLAS           18.965 
59483.476       14.499 0.008 o    ATLAS           18.969 
59483.499       14.484 0.007 o    ATLAS           18.991 
59483.504       14.475 0.007 o    ATLAS           18.997 
59483.710       14.578 0.014 g    Lulin 1m        19.201 
59483.711       14.437 0.012 r    Lulin 1m        19.202 
59483.712       14.604 0.011 i    Lulin 1m        19.203 
59483.713       14.665 0.013 z    Lulin 1m        19.204 
59484.117       14.480 0.004      DLT40           19.605 
59484.372       15.268 0.062 UVW1 Swift           19.859 
59484.374       14.172 0.045 U_S  Swift           19.861 
59484.375       14.726 0.044 B_S  Swift           19.862 
59484.378       16.132 0.070 UVW2 Swift           19.865 
59484.381       14.510 0.055 V_S  Swift           19.868 
59484.385       16.298 0.068 UVM2 Swift           19.872 
59484.706       14.572 0.014 g    Lulin 1m        20.191 
59484.707       14.438 0.011 r    Lulin 1m        20.192 
59484.708       14.611 0.011 i    Lulin 1m        20.193 
59484.709       14.672 0.013 z    Lulin 1m        20.194 
59485.114       14.522 0.004      DLT40           20.597 
59485.170       15.091 0.018 u    Las Cumbres 1m  20.653 
59485.172       14.538 0.008 g    Las Cumbres 1m  20.655 
59485.173       14.422 0.007 r    Las Cumbres 1m  20.656 
59485.174       14.595 0.006 i    Las Cumbres 1m  20.657 
59485.524       14.427 0.005 o    ATLAS           21.005 
59485.538       14.421 0.005 o    ATLAS           21.019 
59485.708       14.566 0.013 g    Lulin 1m        21.188 
59485.709       14.404 0.011 r    Lulin 1m        21.189 
59485.710       14.575 0.011 i    Lulin 1m        21.190 
59485.711       14.666 0.012 z    Lulin 1m        21.191 
59486.111       14.618 0.006      DLT40           21.588 
59486.170       14.518 0.015 U    Las Cumbres 1m  21.647 
59486.172       14.504 0.017 U    Las Cumbres 1m  21.649 
59486.173       14.849 0.018 B    Las Cumbres 1m  21.650 
59486.174       14.849 0.019 B    Las Cumbres 1m  21.651 
59486.175       14.557 0.016 V    Las Cumbres 1m  21.652 
59486.176       14.559 0.016 V    Las Cumbres 1m  21.653 
59486.177       14.566 0.011 g    Las Cumbres 1m  21.654 
59486.178       14.571 0.010 g    Las Cumbres 1m  21.655 
59486.179       14.410 0.011 r    Las Cumbres 1m  21.656 
59486.180       14.384 0.008 r    Las Cumbres 1m  21.657 
59486.181       14.586 0.006 i    Las Cumbres 1m  21.658 
59486.182       14.554 0.007 i    Las Cumbres 1m  21.659 
59487.368       14.576 0.029 g    Thacher         22.839 
59487.369       14.387 0.024 r    Thacher         22.840 
59487.370       14.554 0.026 i    Thacher         22.840 
59487.371       14.554 0.077 z    Thacher         22.841 
59487.378       14.435 0.004      DLT40           22.848 
59487.512       14.429 0.005 o    ATLAS           22.981 
59487.515       14.435 0.005 o    ATLAS           22.984 
59487.518       14.431 0.005 o    ATLAS           22.987 
59487.525       14.441 0.005 o    ATLAS           22.994 
59487.722       14.597 0.013 g    Lulin 1m        23.190 
59487.723       14.399 0.012 r    Lulin 1m        23.191 
59487.724       14.535 0.010 i    Lulin 1m        23.192 
59487.725       14.614 0.012 z    Lulin 1m        23.193 
59488.125       14.555 0.016 U    Las Cumbres 1m  23.591 
59488.126       14.549 0.021 U    Las Cumbres 1m  23.592 
59488.128       14.886 0.024 B    Las Cumbres 1m  23.594 
59488.129       14.877 0.024 B    Las Cumbres 1m  23.595 
59488.130       14.526 0.025 V    Las Cumbres 1m  23.596 
59488.131       14.503 0.026 V    Las Cumbres 1m  23.597 
59488.132       14.551 0.018 g    Las Cumbres 1m  23.598 
59488.133       14.544 0.013 g    Las Cumbres 1m  23.599 
59488.134       14.329 0.014 r    Las Cumbres 1m  23.600 
59488.135       14.351 0.021 r    Las Cumbres 1m  23.601 
59488.135       14.514 0.022 i    Las Cumbres 1m  23.601 
59488.136       14.514 0.019 i    Las Cumbres 1m  23.602 
59488.321       14.435 0.005      DLT40           23.786 
59488.471       14.430 0.025 r    Nickel          23.935 
59488.473       14.592 0.024 i    Nickel          23.937 
59488.501       14.600 0.018 g    Thacher         23.965 
59488.502       14.373 0.010 r    Thacher         23.966 
59488.503       14.536 0.019 i    Thacher         23.967 
59488.504       14.577 0.024 z    Thacher         23.968 
59488.641       14.535 0.030 i    MuSCAT3         24.104 
59488.641       14.397 0.019 r    MuSCAT3         24.104 
59488.641       14.622 0.024 g    MuSCAT3         24.104 
59489.103       14.457 0.005      DLT40           24.564 
59489.155       16.194 0.068 UVW1 Swift           24.615 
59489.157       14.824 0.051 U_S  Swift           24.617 
59489.158       14.900 0.045 B_S  Swift           24.618 
59489.159       17.300 0.086 UVW2 Swift           24.619 
59489.351       14.634 0.021 g    Thacher         24.810 
59489.352       14.370 0.016 r    Thacher         24.811 
59489.353       14.549 0.012 i    Thacher         24.812 
59489.354       14.592 0.034 z    Thacher         24.813 
59489.423       14.500 0.061 V_S  Swift           24.881 
59489.425       17.847 0.144 UVM2 Swift           24.883 
59489.495       14.406 0.005 o    ATLAS           24.953 
59489.513       14.416 0.005 o    ATLAS           24.971 
59490.080       14.831 0.018 U    Las Cumbres 1m  25.535 
59490.081       14.810 0.019 U    Las Cumbres 1m  25.536 
59490.083       14.943 0.028 B    Las Cumbres 1m  25.538 
59490.084       14.935 0.031 B    Las Cumbres 1m  25.539 
59490.085       14.558 0.034 V    Las Cumbres 1m  25.540 
59490.086       14.528 0.034 V    Las Cumbres 1m  25.541 
59490.087       14.638 0.015 g    Las Cumbres 1m  25.542 
59490.088       14.607 0.011 g    Las Cumbres 1m  25.543 
59490.089       14.383 0.016 r    Las Cumbres 1m  25.544 
59490.090       14.423 0.015 r    Las Cumbres 1m  25.545 
59490.091       14.547 0.015 i    Las Cumbres 1m  25.546 
59490.092       14.508 0.014 i    Las Cumbres 1m  25.547 
59490.101       14.454 0.005      DLT40           25.556 
59490.324       14.623 0.011 g    Thacher         25.777 
59490.324       14.375 0.025 r    Thacher         25.778 
59490.325       14.536 0.017 i    Thacher         25.779 
59490.326       14.590 0.031 z    Thacher         25.780 
59490.503       15.644 0.017 u    Las Cumbres 1m  25.955 
59490.505       14.648 0.008 g    Las Cumbres 1m  25.958 
59490.506       14.438 0.007 r    Las Cumbres 1m  25.959 
59490.507       14.572 0.007 i    Las Cumbres 1m  25.960 
59491.098       14.474 0.011      DLT40           26.547 
59491.339       14.671 0.037 g    Thacher         26.787 
59491.340       14.381 0.009 r    Thacher         26.788 
59491.341       14.538 0.013 i    Thacher         26.789 
59491.342       14.591 0.020 z    Thacher         26.790 
59491.489       14.431 0.005 o    ATLAS           26.936 
59491.491       14.424 0.005 o    ATLAS           26.938 
59491.494       14.436 0.005 o    ATLAS           26.941 
59491.511       14.439 0.005 o    ATLAS           26.958 
59491.728       14.711 0.014 g    Lulin 1m        27.174 
59491.729       14.505 0.012 r    Lulin 1m        27.175 
59491.730       14.606 0.012 i    Lulin 1m        27.176 
59491.731       14.671 0.014 z    Lulin 1m        27.177 
59491.872       15.046 0.036 U    Las Cumbres 1m  27.317 
59491.873       14.993 0.028 U    Las Cumbres 1m  27.318 
59491.875       15.068 0.050 B    Las Cumbres 1m  27.320 
59491.876       15.069 0.036 B    Las Cumbres 1m  27.321 
59491.877       14.592 0.024 V    Las Cumbres 1m  27.322 
59491.878       14.580 0.034 V    Las Cumbres 1m  27.323 
59491.879       14.679 0.011 g    Las Cumbres 1m  27.324 
59491.880       14.702 0.015 g    Las Cumbres 1m  27.325 
59491.881       14.389 0.006 r    Las Cumbres 1m  27.326 
59491.882       14.352 0.007 r    Las Cumbres 1m  27.327 
59491.919       15.029 0.022 U    Las Cumbres 1m  27.364 
59491.921       15.019 0.039 U    Las Cumbres 1m  27.365 
59491.922       15.054 0.021 B    Las Cumbres 1m  27.367 
59491.923       15.057 0.022 B    Las Cumbres 1m  27.368 
59491.925       14.594 0.025 V    Las Cumbres 1m  27.369 
59491.925       14.590 0.026 V    Las Cumbres 1m  27.370 
59491.926       14.703 0.012 g    Las Cumbres 1m  27.371 
59491.927       14.681 0.016 g    Las Cumbres 1m  27.372 
59491.928       14.389 0.013 r    Las Cumbres 1m  27.373 
59491.929       14.400 0.015 r    Las Cumbres 1m  27.374 
59491.930       14.502 0.011 i    Las Cumbres 1m  27.375 
59491.931       14.496 0.012 i    Las Cumbres 1m  27.375 
59492.095       14.484 0.005      DLT40           27.539 
59492.179       16.714 0.078 UVW1 Swift           27.622 
59492.181       15.166 0.057 U_S  Swift           27.624 
59492.181       15.001 0.046 B_S  Swift           27.624 
59492.184       17.766 0.094 UVW2 Swift           27.627 
59492.186       14.593 0.055 V_S  Swift           27.629 
59492.190       18.416 0.116 UVM2 Swift           27.633 
59492.536       14.498 0.042 V    Nickel          27.977 
59492.539       14.410 0.033 r    Nickel          27.980 
59492.546       14.589 0.031 i    Nickel          27.987 
59492.704       14.704 0.013 g    Lulin 1m        28.144 
59492.705       14.422 0.011 r    Lulin 1m        28.145 
59492.706       14.574 0.011 i    Lulin 1m        28.146 
59492.707       14.639 0.012 z    Lulin 1m        28.147 
59492.961       15.075 0.019 U    Las Cumbres 1m  28.400 
59492.962       15.060 0.021 U    Las Cumbres 1m  28.401 
59492.964       15.103 0.021 B    Las Cumbres 1m  28.403 
59492.965       15.098 0.028 B    Las Cumbres 1m  28.404 
59492.966       14.616 0.028 V    Las Cumbres 1m  28.405 
59492.967       14.608 0.026 V    Las Cumbres 1m  28.406 
59492.968       14.742 0.025 g    Las Cumbres 1m  28.407 
59492.969       14.729 0.022 g    Las Cumbres 1m  28.408 
59492.970       14.421 0.016 r    Las Cumbres 1m  28.409 
59492.971       14.417 0.015 r    Las Cumbres 1m  28.410 
59492.972       14.559 0.017 i    Las Cumbres 1m  28.410 
59492.973       14.562 0.015 i    Las Cumbres 1m  28.411 
59493.093       14.487 0.005      DLT40           28.531 
59493.310       14.723 0.020 g    Thacher         28.746 
59493.310       14.396 0.020 r    Thacher         28.747 
59493.311       14.546 0.026 i    Thacher         28.748 
59493.312       14.571 0.021 z    Thacher         28.749 
59494.020       15.142 0.023 U    Las Cumbres 1m  29.453 
59494.022       15.145 0.025 U    Las Cumbres 1m  29.454 
59494.023       15.140 0.024 B    Las Cumbres 1m  29.456 
59494.024       15.149 0.028 B    Las Cumbres 1m  29.457 
59494.025       14.621 0.024 V    Las Cumbres 1m  29.458 
59494.026       14.624 0.024 V    Las Cumbres 1m  29.459 
59494.027       14.742 0.017 g    Las Cumbres 1m  29.460 
59494.028       14.739 0.017 g    Las Cumbres 1m  29.461 
59494.029       14.412 0.011 r    Las Cumbres 1m  29.462 
59494.030       14.397 0.011 r    Las Cumbres 1m  29.463 
59494.031       14.515 0.013 i    Las Cumbres 1m  29.464 
59494.032       14.527 0.014 i    Las Cumbres 1m  29.464 
59494.089       14.503 0.005      DLT40           29.522 
59494.565       14.502 0.006      DLT40           29.995 
59495.037       15.239 0.028 U    Las Cumbres 1m  30.464 
59495.038       15.235 0.024 U    Las Cumbres 1m  30.465 
59495.040       15.188 0.034 B    Las Cumbres 1m  30.467 
59495.041       15.177 0.035 B    Las Cumbres 1m  30.468 
59495.042       14.655 0.033 V    Las Cumbres 1m  30.469 
59495.043       14.638 0.034 V    Las Cumbres 1m  30.470 
59495.044       14.802 0.028 g    Las Cumbres 1m  30.471 
59495.045       14.789 0.028 g    Las Cumbres 1m  30.472 
59495.046       14.458 0.023 r    Las Cumbres 1m  30.473 
59495.047       14.474 0.030 r    Las Cumbres 1m  30.474 
59495.048       14.575 0.036 i    Las Cumbres 1m  30.475 
59495.048       14.561 0.035 i    Las Cumbres 1m  30.475 
59495.495       14.508 0.007 o    ATLAS           30.919 
59495.501       14.473 0.006 o    ATLAS           30.925 
59495.509       14.490 0.006 o    ATLAS           30.933 
59495.513       14.470 0.006 o    ATLAS           30.937 
59495.570       14.461 0.007      DLT40           30.994 
59496.180       15.426 0.047 U    Las Cumbres 1m  31.601 
59496.181       15.412 0.039 U    Las Cumbres 1m  31.602 
59496.183       15.238 0.028 B    Las Cumbres 1m  31.604 
59496.184       15.246 0.026 B    Las Cumbres 1m  31.605 
59496.185       14.648 0.024 V    Las Cumbres 1m  31.606 
59496.186       14.648 0.026 V    Las Cumbres 1m  31.606 
59496.187       14.828 0.009 g    Las Cumbres 1m  31.607 
59496.188       14.803 0.010 g    Las Cumbres 1m  31.608 
59496.189       14.422 0.006 r    Las Cumbres 1m  31.610 
59496.190       14.415 0.006 r    Las Cumbres 1m  31.610 
59496.191       14.545 0.007 i    Las Cumbres 1m  31.611 
59496.192       14.533 0.007 i    Las Cumbres 1m  31.612 
59496.298       14.759 0.028 g    Thacher         31.718 
59496.299       14.422 0.013 r    Thacher         31.719 
59496.300       14.545 0.017 i    Thacher         31.720 
59496.301       14.564 0.022 z    Thacher         31.721 
59496.335       14.461 0.012      DLT40           31.754 
59496.358       17.191 0.092 UVW1 Swift           31.778 
59496.360       15.608 0.065 U_S  Swift           31.779 
59496.361       15.155 0.047 B_S  Swift           31.780 
59496.363       18.252 0.112 UVW2 Swift           31.782 
59496.365       14.596 0.055 V_S  Swift           31.784 
59496.368       18.572 0.124 UVM2 Swift           31.788 
59496.560       14.500 0.007      DLT40           31.978 
59496.842       16.161 0.025 u    Las Cumbres 1m  32.259 
59496.844       14.760 0.009 g    Las Cumbres 1m  32.261 
59496.845       14.449 0.008 r    Las Cumbres 1m  32.262 
59496.846       14.555 0.008 i    Las Cumbres 1m  32.263 
59497.260       15.465 0.011 U    Las Cumbres 1m  32.674 
59497.261       15.457 0.012 U    Las Cumbres 1m  32.676 
59497.263       15.275 0.018 B    Las Cumbres 1m  32.677 
59497.264       15.266 0.017 B    Las Cumbres 1m  32.678 
59497.265       14.671 0.016 V    Las Cumbres 1m  32.679 
59497.266       14.659 0.015 V    Las Cumbres 1m  32.680 
59497.267       14.850 0.008 g    Las Cumbres 1m  32.681 
59497.268       14.852 0.008 g    Las Cumbres 1m  32.682 
59497.269       14.464 0.007 r    Las Cumbres 1m  32.683 
59497.270       14.452 0.007 r    Las Cumbres 1m  32.684 
59497.271       14.557 0.007 i    Las Cumbres 1m  32.685 
59497.272       14.551 0.007 i    Las Cumbres 1m  32.686 
59497.309       14.815 0.055 g    Thacher         32.724 
59497.310       14.415 0.036 r    Thacher         32.725 
59497.311       14.588 0.031 i    Thacher         32.725 
59497.312       14.565 0.048 z    Thacher         32.726 
59497.523       14.454 0.028 r    Nickel          32.936 
59497.526       14.569 0.021 i    Nickel          32.939 
59497.529       14.462 0.032 V    Nickel          32.942 
59498.078       14.541 0.006      DLT40           33.488 
59498.287       15.562 0.025 U    Las Cumbres 1m  33.695 
59498.288       15.560 0.024 U    Las Cumbres 1m  33.697 
59498.290       15.287 0.037 B    Las Cumbres 1m  33.698 
59498.291       15.317 0.037 B    Las Cumbres 1m  33.699 
59498.292       14.684 0.033 V    Las Cumbres 1m  33.700 
59498.292       14.700 0.034 V    Las Cumbres 1m  33.701 
59498.293       14.878 0.018 g    Las Cumbres 1m  33.702 
59498.294       14.889 0.018 g    Las Cumbres 1m  33.703 
59498.296       14.504 0.015 r    Las Cumbres 1m  33.704 
59498.296       14.512 0.015 r    Las Cumbres 1m  33.705 
59498.297       14.619 0.025 i    Las Cumbres 1m  33.706 
59498.298       14.578 0.015 i    Las Cumbres 1m  33.707 
59498.449       14.442 0.018 r    MuSCAT3         33.857 
59498.449       14.496 0.028 i    MuSCAT3         33.857 
59498.449       14.804 0.022 g    MuSCAT3         33.857 
59498.555       14.503 0.006      DLT40           33.962 
59499.329       15.644 0.016 U    Las Cumbres 1m  34.732 
59499.330       15.610 0.018 U    Las Cumbres 1m  34.733 
59499.332       15.344 0.025 B    Las Cumbres 1m  34.734 
59499.333       15.349 0.022 B    Las Cumbres 1m  34.735 
59499.334       14.690 0.027 V    Las Cumbres 1m  34.737 
59499.335       14.688 0.022 V    Las Cumbres 1m  34.737 
59499.336       14.907 0.015 g    Las Cumbres 1m  34.738 
59499.337       14.927 0.020 g    Las Cumbres 1m  34.739 
59499.338       14.524 0.024 r    Las Cumbres 1m  34.741 
59499.339       14.527 0.023 r    Las Cumbres 1m  34.741 
59499.340       14.636 0.028 i    Las Cumbres 1m  34.742 
59499.340       14.643 0.031 i    Las Cumbres 1m  34.743 
59499.553       14.531 0.006      DLT40           34.954 
59500.314       14.530 0.004      DLT40           35.711 
59500.549       14.570 0.007      DLT40           35.945 
59501.070       14.584 0.006      DLT40           36.463 
59501.136       15.662 0.019 U    Las Cumbres 1m  36.528 
59501.137       15.665 0.021 U    Las Cumbres 1m  36.530 
59501.139       15.401 0.026 B    Las Cumbres 1m  36.531 
59501.140       15.389 0.022 B    Las Cumbres 1m  36.532 
59501.141       14.660 0.028 V    Las Cumbres 1m  36.533 
59501.142       14.666 0.025 V    Las Cumbres 1m  36.534 
59501.143       14.865 0.012 g    Las Cumbres 1m  36.535 
59501.144       14.855 0.010 g    Las Cumbres 1m  36.536 
59501.145       14.454 0.010 r    Las Cumbres 1m  36.537 
59501.146       14.462 0.011 r    Las Cumbres 1m  36.538 
59501.147       14.555 0.011 i    Las Cumbres 1m  36.539 
59501.147       14.545 0.011 i    Las Cumbres 1m  36.540 
59501.285       14.893 0.015 g    Thacher         36.676 
59501.286       14.473 0.012 r    Thacher         36.677 
59501.287       14.560 0.014 i    Thacher         36.678 
59501.288       14.600 0.046 z    Thacher         36.679 
59501.442       14.526 0.024 i    MuSCAT3         36.833 
59501.442       14.879 0.022 g    MuSCAT3         36.833 
59501.442       14.481 0.019 r    MuSCAT3         36.833 
59501.489       14.465 0.005 o    ATLAS           36.880 
59501.547       14.593 0.007      DLT40           36.937 
59502.067       14.622 0.009      DLT40           37.455 
59502.295       14.922 0.082 g    Thacher         37.681 
59502.296       14.477 0.041 r    Thacher         37.682 
59502.297       14.565 0.040 i    Thacher         37.683 
59502.298       14.571 0.094 z    Thacher         37.684 
59503.065       14.602 0.009      DLT40           38.447 
59503.277       14.949 0.023 g    Thacher         38.658 
59503.278       14.453 0.038 r    Thacher         38.658 
59503.279       14.577 0.042 i    Thacher         38.659 
59503.280       14.645 0.034 z    Thacher         38.660 
59503.446       14.511 0.006 o    ATLAS           38.826 
59503.449       14.508 0.006 o    ATLAS           38.829 
59503.452       14.514 0.006 o    ATLAS           38.832 
59503.457       14.520 0.007 o    ATLAS           38.837 
59503.507       16.700 0.024 u    Las Cumbres 1m  38.886 
59503.509       14.944 0.009 g    Las Cumbres 1m  38.888 
59503.510       14.497 0.009 r    Las Cumbres 1m  38.889 
59503.511       14.590 0.008 i    Las Cumbres 1m  38.890 
59503.729       14.584 0.005      DLT40           39.107 
59504.063       14.604 0.011      DLT40           39.439 
59504.283       14.920 0.038 g    Thacher         39.657 
59504.284       14.495 0.013 r    Thacher         39.658 
59504.284       14.569 0.009 i    Thacher         39.659 
59504.285       14.599 0.022 z    Thacher         39.660 
59504.458       14.735 0.153 o    ATLAS           39.832 
59504.538       14.599 0.009      DLT40           39.911 
59505.059       14.645 0.007      DLT40           40.430 
59505.316       14.956 0.070 g    Thacher         40.685 
59505.317       14.531 0.062 r    Thacher         40.686 
59505.454       14.510 0.009 o    ATLAS           40.822 
59505.457       14.484 0.009 o    ATLAS           40.825 
59505.461       14.495 0.009 o    ATLAS           40.829 
59505.467       14.500 0.009 o    ATLAS           40.835 
59505.500       16.046 0.043 U    Las Cumbres 1m  40.868 
59505.501       15.967 0.030 U    Las Cumbres 1m  40.869 
59505.503       15.545 0.043 B    Las Cumbres 1m  40.871 
59505.504       15.541 0.044 B    Las Cumbres 1m  40.872 
59505.505       14.760 0.037 V    Las Cumbres 1m  40.873 
59505.506       14.756 0.041 V    Las Cumbres 1m  40.874 
59505.507       15.005 0.013 g    Las Cumbres 1m  40.875 
59505.508       14.994 0.014 g    Las Cumbres 1m  40.876 
59505.509       14.495 0.010 r    Las Cumbres 1m  40.877 
59505.510       14.547 0.010 r    Las Cumbres 1m  40.878 
59505.511       14.595 0.014 i    Las Cumbres 1m  40.879 
59505.512       14.617 0.010 i    Las Cumbres 1m  40.879 
59506.286       14.964 0.026 g    Thacher         41.649 
59506.286       14.514 0.011 r    Thacher         41.650 
59506.287       14.588 0.020 i    Thacher         41.651 
59506.399       14.637 0.042 V    Nickel          41.762 
59506.402       14.528 0.036 r    Nickel          41.765 
59506.404       14.624 0.027 i    Nickel          41.767 
59506.416       14.512 0.007 o    ATLAS           41.779 
59506.419       14.503 0.008 o    ATLAS           41.781 
59506.422       14.495 0.008 o    ATLAS           41.785 
59506.434       14.486 0.007 o    ATLAS           41.797 
59506.580       15.019 0.018 g    Lulin 1m        41.942 
59506.581       14.561 0.013 r    Lulin 1m        41.943 
59506.582       14.627 0.014 i    Lulin 1m        41.944 
59506.583       14.632 0.014 z    Lulin 1m        41.945 
59507.340       14.991 0.029 g    Thacher         42.698 
59507.341       14.515 0.023 r    Thacher         42.699 
59507.342       14.570 0.017 i    Thacher         42.700 
59507.343       14.540 0.040 z    Thacher         42.700 
59508.336       14.981 0.043 g    Thacher         43.688 
59508.337       14.526 0.024 r    Thacher         43.689 
59508.338       14.589 0.012 i    Thacher         43.690 
59508.339       14.589 0.009 z    Thacher         43.691 
59508.421       14.520 0.009 o    ATLAS           43.773 
59508.424       14.509 0.009 o    ATLAS           43.775 
59508.427       14.503 0.009 o    ATLAS           43.778 
59508.435       14.510 0.009 o    ATLAS           43.786 
59508.589       14.648 0.009      DLT40           43.940 
59509.068       16.137 0.066 U    Las Cumbres 1m  44.415 
59509.069       16.055 0.050 U    Las Cumbres 1m  44.417 
59509.071       15.631 0.054 B    Las Cumbres 1m  44.418 
59509.072       15.617 0.045 B    Las Cumbres 1m  44.419 
59509.073       14.750 0.037 V    Las Cumbres 1m  44.420 
59509.074       14.797 0.064 V    Las Cumbres 1m  44.421 
59509.075       14.999 0.029 g    Las Cumbres 1m  44.422 
59509.076       15.020 0.018 g    Las Cumbres 1m  44.423 
59509.077       14.475 0.011 r    Las Cumbres 1m  44.424 
59509.077       14.496 0.013 r    Las Cumbres 1m  44.425 
59509.078       14.602 0.016 i    Las Cumbres 1m  44.426 
59509.079       14.572 0.013 i    Las Cumbres 1m  44.427 
59509.280       15.039 0.043 g    Thacher         44.627 
59509.281       14.535 0.006 r    Thacher         44.628 
59509.282       14.595 0.021 i    Thacher         44.629 
59509.283       14.601 0.037 z    Thacher         44.630 
59509.464       14.534 0.008 o    ATLAS           44.809 
59509.467       14.538 0.007 o    ATLAS           44.812 
59509.472       14.544 0.007 o    ATLAS           44.818 
59509.478       14.528 0.008 o    ATLAS           44.823 
59509.528       14.628 0.012      DLT40           44.873 
59510.521       14.633 0.005      DLT40           45.861 
59510.846       17.083 0.040 u    Las Cumbres 1m  46.184 
59510.848       15.040 0.012 g    Las Cumbres 1m  46.186 
59510.849       14.572 0.009 r    Las Cumbres 1m  46.187 
59510.851       14.632 0.009 i    Las Cumbres 1m  46.188 
59511.043       14.632 0.005      DLT40           46.380 
59511.272       14.531 0.064 r    Thacher         46.607 
59511.273       14.613 0.038 i    Thacher         46.608 
59511.273       14.595 0.072 z    Thacher         46.609 
59511.452       14.540 0.015 o    ATLAS           46.787 
59511.456       14.499 0.014 o    ATLAS           46.790 
59511.486       14.565 0.009 o    ATLAS           46.820 
59511.515       14.526 0.049 o    ATLAS           46.849 
59511.522       14.734 0.022      DLT40           46.856 
59511.591       17.877 0.115 UVW1 Swift           46.925 
59511.593       16.568 0.076 U_S  Swift           46.926 
59511.594       15.584 0.051 B_S  Swift           46.927 
59511.596       18.750 0.126 UVW2 Swift           46.929 
59511.598       14.758 0.054 V_S  Swift           46.932 
59511.601       19.350 0.169 UVM2 Swift           46.935 
59512.042       14.699 0.006      DLT40           47.373 
59512.517       14.657 0.008      DLT40           47.846 
59512.835       16.469 0.049 U    Las Cumbres 1m  48.161 
59512.836       16.503 0.048 U    Las Cumbres 1m  48.163 
59512.838       15.689 0.030 B    Las Cumbres 1m  48.164 
59512.839       15.687 0.028 B    Las Cumbres 1m  48.165 
59512.840       14.855 0.031 V    Las Cumbres 1m  48.166 
59512.841       14.845 0.030 V    Las Cumbres 1m  48.167 
59512.842       15.081 0.018 g    Las Cumbres 1m  48.168 
59512.843       15.086 0.022 g    Las Cumbres 1m  48.169 
59512.844       14.538 0.016 r    Las Cumbres 1m  48.170 
59512.845       14.582 0.022 r    Las Cumbres 1m  48.171 
59512.846       14.631 0.024 i    Las Cumbres 1m  48.172 
59512.846       14.597 0.017 i    Las Cumbres 1m  48.173 
59513.261       15.071 0.045 g    Thacher         48.585 
59513.262       14.560 0.033 r    Thacher         48.586 
59513.262       14.621 0.017 i    Thacher         48.586 
59513.263       14.554 0.080 z    Thacher         48.587 
59513.448       14.535 0.005 o    ATLAS           48.771 
59513.450       14.518 0.005 o    ATLAS           48.773 
59513.453       14.537 0.005 o    ATLAS           48.776 
59513.473       14.542 0.006 o    ATLAS           48.796 
59513.497       14.606 0.029 i    MuSCAT3         48.820 
59513.497       14.564 0.022 r    MuSCAT3         48.820 
59513.497       15.075 0.024 g    MuSCAT3         48.820 
59514.265       15.092 0.043 g    Thacher         49.583 
59514.266       14.556 0.036 r    Thacher         49.584 
59514.267       14.590 0.046 i    Thacher         49.585 
59514.510       14.632 0.008      DLT40           49.827 
59515.032       14.708 0.005      DLT40           50.346 
59515.399       14.746 0.060 V    Nickel          50.711 
59515.402       14.570 0.036 r    Nickel          50.714 
59515.405       14.671 0.038 i    Nickel          50.717 
59515.498       14.553 0.006 o    ATLAS           50.810 
59515.502       14.565 0.006 o    ATLAS           50.813 
59515.536       14.561 0.006 o    ATLAS           50.847 
59515.564       14.558 0.007 o    ATLAS           50.875 
59515.802       14.661 0.006      DLT40           51.112 
59516.030       14.672 0.006      DLT40           51.338 
59516.260       15.079 0.018 g    Thacher         51.567 
59516.261       14.547 0.018 r    Thacher         51.568 
59516.262       14.620 0.031 i    Thacher         51.569 
59516.263       14.556 0.021 z    Thacher         51.570 
59516.506       14.669 0.009      DLT40           51.812 
59517.027       14.699 0.006      DLT40           52.329 
59517.313       15.078 0.008 g    Thacher         52.614 
59517.314       14.561 0.011 r    Thacher         52.615 
59517.315       14.617 0.010 i    Thacher         52.616 
59517.316       14.607 0.016 z    Thacher         52.617 
59517.354       16.690 0.036 U    Las Cumbres 1m  52.655 
59517.356       16.573 0.026 U    Las Cumbres 1m  52.657 
59517.357       15.784 0.028 B    Las Cumbres 1m  52.658 
59517.358       15.778 0.028 B    Las Cumbres 1m  52.659 
59517.360       14.848 0.021 V    Las Cumbres 1m  52.660 
59517.360       14.842 0.021 V    Las Cumbres 1m  52.661 
59517.361       15.142 0.007 g    Las Cumbres 1m  52.662 
59517.362       15.136 0.007 g    Las Cumbres 1m  52.663 
59517.364       14.588 0.008 r    Las Cumbres 1m  52.664 
59517.364       14.598 0.010 r    Las Cumbres 1m  52.665 
59517.365       14.668 0.008 i    Las Cumbres 1m  52.666 
59517.366       14.666 0.010 i    Las Cumbres 1m  52.667 
59517.524       14.750 0.006      DLT40           52.824 
59517.594       17.477 0.021 u    Las Cumbres 1m  52.893 
59517.596       15.134 0.007 g    Las Cumbres 1m  52.895 
59517.597       14.603 0.006 r    Las Cumbres 1m  52.896 
59517.598       14.663 0.007 i    Las Cumbres 1m  52.897 
59518.025       14.700 0.005      DLT40           53.322 
59518.256       15.091 0.022 g    Thacher         53.552 
59518.257       14.561 0.014 r    Thacher         53.553 
59518.258       14.638 0.014 i    Thacher         53.554 
59518.259       14.588 0.014 z    Thacher         53.555 
59518.407       14.721 0.039 V    Nickel          53.702 
59518.412       14.623 0.029 i    Nickel          53.707 
59518.550       15.133 0.014 g    Lulin 1m        53.844 
59518.551       14.611 0.011 r    Lulin 1m        53.845 
59518.552       14.688 0.011 i    Lulin 1m        53.846 
59518.553       14.681 0.015 z    Lulin 1m        53.847 
59518.580       14.667 0.018      DLT40           53.874 
59519.157       14.711 0.004      DLT40           54.448 
59519.264       15.121 0.021 g    Thacher         54.554 
59519.265       14.576 0.017 r    Thacher         54.555 
59519.265       14.621 0.018 i    Thacher         54.556 
59519.266       14.625 0.030 z    Thacher         54.556 
59519.439       14.595 0.006 o    ATLAS           54.728 
59519.441       14.572 0.005 o    ATLAS           54.730 
59519.445       14.586 0.005 o    ATLAS           54.734 
59519.452       14.584 0.006 o    ATLAS           54.741 
59519.818       15.117 0.013 g    Lulin 1m        55.105 
59519.818       14.572 0.011 r    Lulin 1m        55.105 
59519.819       14.596 0.011 i    Lulin 1m        55.106 
59519.820       14.624 0.012 z    Lulin 1m        55.107 
59520.070       14.697 0.006      DLT40           55.356 
59520.247       15.123 0.020 g    Thacher         55.532 
59520.248       14.599 0.041 r    Thacher         55.533 
59520.249       14.630 0.037 i    Thacher         55.533 
59520.250       14.584 0.009 z    Thacher         55.534 
59520.505       14.681 0.007      DLT40           55.788 
59520.741       15.162 0.013 g    Lulin 1m        56.023 
59520.742       14.605 0.011 r    Lulin 1m        56.024 
59520.743       14.695 0.010 i    Lulin 1m        56.025 
59520.744       14.669 0.012 z    Lulin 1m        56.026 
59521.021       14.700 0.008      DLT40           56.301 
59521.245       15.089 0.018 g    Thacher         56.524 
59521.246       14.555 0.015 r    Thacher         56.524 
59521.246       14.625 0.008 i    Thacher         56.525 
59521.247       14.573 0.020 z    Thacher         56.526 
59521.495       14.689 0.008      DLT40           56.772 
59521.592       15.191 0.013 g    Lulin 1m        56.869 
59521.593       14.633 0.011 r    Lulin 1m        56.870 
59521.594       14.752 0.010 i    Lulin 1m        56.871 
59521.595       14.672 0.012 z    Lulin 1m        56.872 
59522.015       14.711 0.010      DLT40           57.290 
59522.506       14.666 0.007      DLT40           57.777 
59522.803       16.812 0.052 U    Las Cumbres 1m  58.074 
59522.805       16.718 0.046 U    Las Cumbres 1m  58.075 
59522.806       15.915 0.067 B    Las Cumbres 1m  58.076 
59522.807       15.914 0.070 B    Las Cumbres 1m  58.077 
59522.808       14.969 0.071 V    Las Cumbres 1m  58.079 
59522.809       14.976 0.067 V    Las Cumbres 1m  58.079 
59522.810       15.240 0.060 g    Las Cumbres 1m  58.080 
59522.811       15.238 0.049 g    Las Cumbres 1m  58.081 
59522.812       14.586 0.032 r    Las Cumbres 1m  58.083 
59522.813       14.616 0.036 r    Las Cumbres 1m  58.083 
59522.814       14.708 0.019 i    Las Cumbres 1m  58.084 
59523.163       14.734 0.004      DLT40           58.431 
59523.297       15.119 0.017 g    Thacher         58.564 
59523.298       14.568 0.009 r    Thacher         58.565 
59523.298       14.631 0.010 i    Thacher         58.566 
59523.299       14.600 0.034 z    Thacher         58.567 
59523.424       14.636 0.006 o    ATLAS           58.691 
59523.425       14.614 0.006 o    ATLAS           58.692 
59523.426       14.614 0.006 o    ATLAS           58.693 
59523.428       14.622 0.006 o    ATLAS           58.694 
59523.429       14.637 0.006 o    ATLAS           58.695 
59523.431     > 16.332       o    ATLAS           58.698 
59523.434       14.593 0.006 o    ATLAS           58.700 
59523.453       14.597 0.006 o    ATLAS           58.719 
59523.491       14.651 0.007      DLT40           58.758 
59524.008       14.680 0.009      DLT40           59.271 
59524.197       17.613 0.032 u    Las Cumbres 1m  59.459 
59524.199       15.181 0.010 g    Las Cumbres 1m  59.461 
59524.200       14.574 0.007 r    Las Cumbres 1m  59.462 
59524.201       14.654 0.007 i    Las Cumbres 1m  59.464 
59524.292       15.123 0.012 g    Thacher         59.554 
59524.293       14.579 0.008 r    Thacher         59.555 
59524.294       14.619 0.013 i    Thacher         59.556 
59524.295       14.596 0.017 z    Thacher         59.557 
59524.515       14.688 0.006      DLT40           59.776 
59525.012       14.697 0.008      DLT40           60.270 
59525.235       15.153 0.024 g    Thacher         60.491 
59525.236       14.585 0.010 r    Thacher         60.492 
59525.236       14.639 0.012 i    Thacher         60.493 
59525.237       14.597 0.024 z    Thacher         60.494 
59525.499       14.800 0.007      DLT40           60.754 
59525.502       15.001 0.007 c    ATLAS           60.757 
59525.503       14.957 0.007 c    ATLAS           60.757 
59525.505       14.953 0.006 c    ATLAS           60.760 
59525.511       14.974 0.006 c    ATLAS           60.766 
59525.512       15.014 0.007 c    ATLAS           60.767 
59525.522       14.987 0.007 c    ATLAS           60.777 
59525.522       14.968 0.006 c    ATLAS           60.777 
59526.015       14.739 0.005      DLT40           61.267 
59526.288       15.140 0.014 g    Thacher         61.539 
59526.289       14.579 0.002 r    Thacher         61.540 
59526.290       14.640 0.007 i    Thacher         61.541 
59526.291       14.603 0.032 z    Thacher         61.542 
59526.804       17.178 0.113 U    Las Cumbres 1m  62.051 
59526.805       17.363 0.117 U    Las Cumbres 1m  62.053 
59526.807       15.896 0.044 B    Las Cumbres 1m  62.054 
59526.808       15.899 0.042 B    Las Cumbres 1m  62.055 
59526.809       14.914 0.043 V    Las Cumbres 1m  62.056 
59526.810       14.915 0.042 V    Las Cumbres 1m  62.057 
59526.811       15.211 0.027 g    Las Cumbres 1m  62.058 
59526.812       15.207 0.024 g    Las Cumbres 1m  62.059 
59526.813       14.604 0.018 r    Las Cumbres 1m  62.060 
59526.813       14.610 0.019 r    Las Cumbres 1m  62.061 
59526.814       14.636 0.016 i    Las Cumbres 1m  62.062 
59526.815       14.667 0.020 i    Las Cumbres 1m  62.063 
59527.017       14.688 0.006      DLT40           62.263 
59527.326       14.621 0.008 o    ATLAS           62.571 
59527.352       14.618 0.006 o    ATLAS           62.597 
59527.357       14.612 0.006 o    ATLAS           62.602 
59527.362       14.624 0.006 o    ATLAS           62.606 
59527.460       14.628 0.006 o    ATLAS           62.704 
59527.489       14.609 0.006 o    ATLAS           62.732 
59527.517       14.617 0.006 o    ATLAS           62.761 
59527.542       14.621 0.006 o    ATLAS           62.785 
59527.615       14.728 0.006      DLT40           62.858 
59528.011       14.751 0.005      DLT40           63.252 
59528.240       15.125 0.031 g    Thacher         63.479 
59528.241       14.601 0.050 r    Thacher         63.480 
59528.242       14.646 0.056 i    Thacher         63.481 
59528.509       14.730 0.007      DLT40           63.747 
59529.012       14.725 0.007      DLT40           64.247 
59529.391       14.561 0.006 o    ATLAS           64.624 
59529.396       14.558 0.006 o    ATLAS           64.629 
59529.418       14.979 0.006 c    ATLAS           64.651 
59529.426       14.987 0.006 c    ATLAS           64.659 
59529.433       14.996 0.007 c    ATLAS           64.666 
59529.438       14.983 0.006 c    ATLAS           64.671 
59529.500       14.683 0.008      DLT40           64.732 
59530.014       14.739 0.005      DLT40           65.243 
59530.219       15.143 0.037 g    Thacher         65.448 
59530.220       14.566 0.014 r    Thacher         65.448 
59530.221       14.628 0.017 i    Thacher         65.449 
59530.222       14.568 0.031 z    Thacher         65.450 
59530.515       14.701 0.005      DLT40           65.741 
59530.875       17.827 0.039 u    Las Cumbres 1m  66.100 
59530.877       15.204 0.011 g    Las Cumbres 1m  66.102 
59530.878       14.586 0.009 r    Las Cumbres 1m  66.103 
59530.879       14.674 0.008 i    Las Cumbres 1m  66.104 
59531.050       14.725 0.005      DLT40           66.274 
59531.224       15.182 0.026 g    Thacher         66.447 
59531.225       14.605 0.017 r    Thacher         66.448 
59531.226       14.672 0.026 i    Thacher         66.449 
59531.227       14.619 0.044 z    Thacher         66.449 
59531.446       14.637 0.008 o    ATLAS           66.667 
59531.461       14.626 0.009 o    ATLAS           66.682 
59531.490       14.622 0.007 o    ATLAS           66.711 
59531.493       14.628 0.008 o    ATLAS           66.714 
59531.501       14.737 0.006      DLT40           66.722 
59532.022       14.769 0.006      DLT40           67.240 
59532.225       15.178 0.036 g    Thacher         67.442 
59532.226       14.608 0.026 r    Thacher         67.443 
59532.227       14.650 0.031 i    Thacher         67.444 
59532.228       14.631 0.052 z    Thacher         67.445 
59532.433       14.808 0.038 V    Nickel          67.649 
59532.439       14.716 0.026 i    Nickel          67.655 
59532.796       16.978 0.085 U    Las Cumbres 1m  68.009 
59532.797       16.992 0.115 U    Las Cumbres 1m  68.011 
59532.799       15.986 0.051 B    Las Cumbres 1m  68.012 
59532.800       15.995 0.055 B    Las Cumbres 1m  68.013 
59532.801       14.932 0.032 V    Las Cumbres 1m  68.014 
59532.802       14.911 0.044 V    Las Cumbres 1m  68.015 
59532.803       15.191 0.022 g    Las Cumbres 1m  68.016 
59532.804       15.258 0.022 g    Las Cumbres 1m  68.017 
59532.805       14.605 0.017 r    Las Cumbres 1m  68.018 
59532.805       14.599 0.017 r    Las Cumbres 1m  68.019 
59532.806       14.677 0.015 i    Las Cumbres 1m  68.020 
59532.807       14.658 0.017 i    Las Cumbres 1m  68.021 
59532.830       14.688 0.005      DLT40           68.043 
59533.019       14.763 0.006      DLT40           68.231 
59533.204       15.141 0.018 g    Thacher         68.415 
59533.205       14.579 0.022 r    Thacher         68.416 
59533.206       14.645 0.027 i    Thacher         68.417 
59533.207       14.627 0.035 z    Thacher         68.418 
59533.501       14.769 0.008      DLT40           68.711 
59534.048       14.754 0.006      DLT40           69.255 
59534.359       14.582 0.009 o    ATLAS           69.563 
59534.360       14.588 0.009 o    ATLAS           69.565 
59534.364       14.582 0.008 o    ATLAS           69.568 
59534.372       14.564 0.010 o    ATLAS           69.577 
59534.495       14.738 0.009      DLT40           69.699 
59535.020       14.786 0.009      DLT40           70.221 
59535.379       14.624 0.012 o    ATLAS           70.578 
59535.382       14.619 0.012 o    ATLAS           70.581 
59535.385       14.640 0.012 o    ATLAS           70.584 
59535.395       14.606 0.026 o    ATLAS           70.594 
59535.500       14.712 0.011      DLT40           70.699 
59536.022       14.739 0.006      DLT40           71.218 
59536.858       17.063 0.079 U    Las Cumbres 1m  72.048 
59536.860       16.984 0.068 U    Las Cumbres 1m  72.051 
59536.863       15.976 0.054 B    Las Cumbres 1m  72.054 
59536.864       16.001 0.048 B    Las Cumbres 1m  72.055 
59536.866       14.958 0.038 V    Las Cumbres 1m  72.057 
59536.867       14.978 0.040 V    Las Cumbres 1m  72.057 
59536.868       15.257 0.024 g    Las Cumbres 1m  72.058 
59536.869       15.265 0.021 g    Las Cumbres 1m  72.060 
59536.871       14.601 0.013 r    Las Cumbres 1m  72.061 
59536.871       14.591 0.012 r    Las Cumbres 1m  72.062 
59536.872       14.691 0.018 i    Las Cumbres 1m  72.063 
59536.873       14.630 0.019 i    Las Cumbres 1m  72.064 
59537.021       14.778 0.006      DLT40           72.211 
59537.219       15.224 0.032 g    Thacher         72.408 
59537.220       14.629 0.015 r    Thacher         72.409 
59537.221       14.652 0.029 i    Thacher         72.409 
59537.222       14.574 0.052 z    Thacher         72.410 
59537.505       14.745 0.009      DLT40           72.692 
59537.813       17.994 0.100 u    Las Cumbres 1m  72.998 
59537.815       15.223 0.013 g    Las Cumbres 1m  73.000 
59537.816       14.605 0.010 r    Las Cumbres 1m  73.001 
59537.817       14.691 0.010 i    Las Cumbres 1m  73.002 
59538.022       14.764 0.006      DLT40           73.206 
59538.022       14.764 0.006      DLT40           73.206 
59538.215       15.195 0.024 g    Thacher         73.398 
59538.216       14.632 0.020 r    Thacher         73.399 
59538.217       14.673 0.020 i    Thacher         73.400 
59538.218       14.612 0.038 z    Thacher         73.401 
59539.020       14.878 0.008      DLT40           74.199 
59539.181       14.633 0.055 r    Thacher         74.359 
59539.182       14.713 0.055 i    Thacher         74.360 
59539.502       14.744 0.007      DLT40           74.677 
59539.650       15.256 0.014 g    Lulin 1m        74.825 
59539.651       14.700 0.010 i    Lulin 1m        74.826 
59539.651       14.609 0.011 r    Lulin 1m        74.826 
59539.652       14.652 0.011 z    Lulin 1m        74.827 
59540.029       14.772 0.005      DLT40           75.202 
59540.506       14.720 0.005      DLT40           75.677 
59541.025       14.780 0.005      DLT40           76.192 
59541.520       14.765 0.006      DLT40           76.684 
59542.025       14.787 0.012      DLT40           77.187 
59542.249       15.143 0.050 g    Thacher         77.409 
59542.250       14.632 0.032 r    Thacher         77.410 
59542.250       14.673 0.069 i    Thacher         77.411 
59542.251       14.593 0.021 z    Thacher         77.412 
59542.506       14.733 0.006      DLT40           77.665 
59543.256       15.279 0.056 g    Thacher         78.411 
59543.257       14.610 0.029 r    Thacher         78.412 
59543.258       14.738 0.041 i    Thacher         78.413 
59543.259       14.675 0.061 z    Thacher         78.413 
59543.507       14.760 0.007      DLT40           78.660 
59544.165       17.267 0.031 U    Las Cumbres 1m  79.315 
59544.168       17.334 0.027 U    Las Cumbres 1m  79.317 
59544.171       16.037 0.020 B    Las Cumbres 1m  79.320 
59544.172       16.030 0.018 B    Las Cumbres 1m  79.321 
59544.174       14.964 0.017 V    Las Cumbres 1m  79.323 
59544.174       14.969 0.020 V    Las Cumbres 1m  79.324 
59544.175       15.294 0.014 g    Las Cumbres 1m  79.325 
59544.177       15.291 0.015 g    Las Cumbres 1m  79.326 
59544.178       14.602 0.009 r    Las Cumbres 1m  79.328 
59544.179       14.593 0.011 r    Las Cumbres 1m  79.328 
59544.180       14.673 0.009 i    Las Cumbres 1m  79.329 
59544.181       14.666 0.012 i    Las Cumbres 1m  79.330 
59544.189       14.647 0.019 r    Thacher         79.338 
59544.531       14.797 0.005      DLT40           79.679 
59545.025       14.781 0.006      DLT40           80.169 
59545.025       14.781 0.006      DLT40           80.169 
59545.185       15.253 0.013 g    Thacher         80.329 
59545.186       14.635 0.014 r    Thacher         80.330 
59545.187       14.695 0.013 i    Thacher         80.331 
59545.188       14.641 0.034 z    Thacher         80.332 
59545.503       14.737 0.008      DLT40           80.645 
59546.025       14.786 0.006      DLT40           81.164 
59546.025       14.786 0.006      DLT40           81.164 
59546.185       15.262 0.020 g    Thacher         81.323 
59546.186       14.635 0.015 r    Thacher         81.324 
59546.187       14.715 0.023 i    Thacher         81.325 
59546.188       14.646 0.028 z    Thacher         81.326 
59546.302       18.206 0.027 u    Las Cumbres 1m  81.439 
59546.305       15.325 0.008 g    Las Cumbres 1m  81.442 
59546.306       14.668 0.007 r    Las Cumbres 1m  81.443 
59546.307       14.768 0.007 i    Las Cumbres 1m  81.444 
59546.532       14.811 0.004      DLT40           81.668 
59547.024       14.785 0.006      DLT40           82.157 
59547.173       15.273 0.016 g    Thacher         82.305 
59547.174       14.646 0.018 r    Thacher         82.306 
59547.175       14.703 0.011 i    Thacher         82.307 
59547.176       14.664 0.032 z    Thacher         82.308 
59547.505       14.784 0.004      DLT40           82.636 
59547.505       14.784 0.004      DLT40           82.636 
59547.886       17.535 0.051 U    Las Cumbres 1m  83.015 
59547.889       17.493 0.054 U    Las Cumbres 1m  83.017 
59547.892       16.096 0.039 B    Las Cumbres 1m  83.020 
59547.893       16.117 0.038 B    Las Cumbres 1m  83.022 
59547.895       15.036 0.031 V    Las Cumbres 1m  83.023 
59547.896       15.024 0.031 V    Las Cumbres 1m  83.024 
59547.896       15.396 0.024 g    Las Cumbres 1m  83.025 
59547.898       15.427 0.026 g    Las Cumbres 1m  83.026 
59547.899       14.665 0.017 r    Las Cumbres 1m  83.028 
59547.900       14.683 0.016 r    Las Cumbres 1m  83.028 
59547.901       14.735 0.018 i    Las Cumbres 1m  83.029 
59547.902       14.719 0.017 i    Las Cumbres 1m  83.030 
59548.025       14.825 0.005      DLT40           83.153 
59548.167       15.280 0.027 g    Thacher         83.294 
59548.168       14.636 0.025 r    Thacher         83.295 
59548.169       14.693 0.016 i    Thacher         83.296 
59548.170       14.636 0.026 z    Thacher         83.297 
59548.520       14.781 0.006      DLT40           83.645 
59549.026       14.895 0.005      DLT40           84.149 
59549.299       15.304 0.021 g    Thacher         84.420 
59549.300       14.652 0.023 r    Thacher         84.421 
59549.301       14.690 0.007 i    Thacher         84.421 
59549.302       14.615 0.029 z    Thacher         84.422 
59549.512       14.794 0.005      DLT40           84.632 
59549.794       14.923 0.018      DLT40           84.911 
59550.167       15.308 0.021 g    Thacher         85.283 
59550.169       14.705 0.029 i    Thacher         85.285 
59550.170       14.643 0.024 z    Thacher         85.286 
59550.325       16.030 0.033 B    Nickel          85.440 
59551.158       14.658 0.031 z    Thacher         86.268 
59551.434       17.084 0.123 U    Las Cumbres 1m  86.543 
59551.574       14.809 0.004      DLT40           86.681 
59551.601       17.486 0.038 U    Las Cumbres 1m  86.708 
59551.604       17.442 0.039 U    Las Cumbres 1m  86.711 
59551.606       16.120 0.025 B    Las Cumbres 1m  86.714 
59551.608       16.134 0.024 B    Las Cumbres 1m  86.715 
59551.609       15.035 0.020 V    Las Cumbres 1m  86.717 
59551.610       15.025 0.023 V    Las Cumbres 1m  86.718 
59551.611       15.389 0.006 g    Las Cumbres 1m  86.718 
59551.612       15.391 0.007 g    Las Cumbres 1m  86.720 
59551.614       14.697 0.006 r    Las Cumbres 1m  86.721 
59551.615       14.696 0.005 r    Las Cumbres 1m  86.722 
59551.616       14.743 0.005 i    Las Cumbres 1m  86.723 
59551.616       14.764 0.006 i    Las Cumbres 1m  86.724 
59552.170       15.323 0.015 g    Thacher         87.274 
59552.171       14.666 0.008 r    Thacher         87.275 
59552.172       14.738 0.007 i    Thacher         87.276 
59552.173       14.646 0.025 z    Thacher         87.277 
59552.514       14.819 0.006      DLT40           87.616 
59553.032       14.707 0.006      DLT40           88.131 
59553.032       14.707 0.006      DLT40           88.131 
59553.314       15.361 0.028 g    Thacher         88.412 
59553.315       14.687 0.017 r    Thacher         88.412 
59553.316       14.739 0.009 i    Thacher         88.413 
59553.316       14.669 0.043 z    Thacher         88.414 
59554.311       15.350 0.011 g    Thacher         89.403 
59554.312       14.688 0.005 r    Thacher         89.404 
59554.313       14.733 0.017 i    Thacher         89.405 
59554.314       14.662 0.033 z    Thacher         89.406 
59554.555       14.835 0.007      DLT40           89.646 
59555.035       14.881 0.011      DLT40           90.123 
59555.035       14.881 0.011      DLT40           90.123 
59555.156       15.343 0.051 g    Thacher         90.244 
59555.157       14.696 0.026 r    Thacher         90.245 
59555.158       14.738 0.049 i    Thacher         90.245 
59556.033       14.863 0.005      DLT40           91.115 
59556.219       17.532 0.027 U    Las Cumbres 1m  91.300 
59556.222       17.511 0.026 U    Las Cumbres 1m  91.303 
59556.224       16.158 0.025 B    Las Cumbres 1m  91.306 
59556.226       16.160 0.023 B    Las Cumbres 1m  91.307 
59556.227       15.048 0.022 V    Las Cumbres 1m  91.309 
59556.228       15.033 0.022 V    Las Cumbres 1m  91.309 
59556.229       15.440 0.009 g    Las Cumbres 1m  91.310 
59556.230       15.449 0.008 g    Las Cumbres 1m  91.312 
59556.232       14.711 0.008 r    Las Cumbres 1m  91.313 
59556.233       14.692 0.007 r    Las Cumbres 1m  91.314 
59556.234       14.788 0.007 i    Las Cumbres 1m  91.315 
59556.234       14.773 0.007 i    Las Cumbres 1m  91.316 
59557.132       14.868 0.004      DLT40           92.208 
59558.029       14.898 0.005      DLT40           93.101 
59558.179       15.416 0.025 g    Thacher         93.250 
59558.180       14.727 0.012 r    Thacher         93.251 
59558.181       14.801 0.012 i    Thacher         93.252 
59558.544       14.873 0.006      DLT40           93.612 
59558.626       15.425 0.013 g    Lulin 1m        93.694 
59558.627       14.722 0.012 r    Lulin 1m        93.695 
59558.628       14.804 0.010 i    Lulin 1m        93.696 
59558.629       14.729 0.011 z    Lulin 1m        93.697 
59559.029       14.879 0.005      DLT40           94.095 
59559.131       15.409 0.010 g    Thacher         94.196 
59559.131       14.722 0.012 r    Thacher         94.196 
59559.132       14.773 0.016 i    Thacher         94.197 
59559.535       14.876 0.005      DLT40           94.598 
59559.693       15.437 0.014 g    Lulin 1m        94.755 
59559.694       14.812 0.010 i    Lulin 1m        94.756 
59559.694       14.734 0.012 r    Lulin 1m        94.756 
59559.695       14.750 0.011 z    Lulin 1m        94.757 
59559.837       17.748 0.055 U    Las Cumbres 1m  94.897 
59559.839       17.777 0.057 U    Las Cumbres 1m  94.900 
59559.842       16.265 0.039 B    Las Cumbres 1m  94.903 
59559.843       16.252 0.040 B    Las Cumbres 1m  94.904 
59559.845       15.138 0.042 V    Las Cumbres 1m  94.906 
59559.846       15.134 0.040 V    Las Cumbres 1m  94.907 
59559.847       15.543 0.027 g    Las Cumbres 1m  94.907 
59559.848       15.532 0.027 g    Las Cumbres 1m  94.909 
59559.849       14.791 0.031 r    Las Cumbres 1m  94.910 
59559.850       14.736 0.020 r    Las Cumbres 1m  94.911 
59559.851       14.821 0.026 i    Las Cumbres 1m  94.912 
59559.852       14.835 0.036 i    Las Cumbres 1m  94.913 
59559.918       18.567 0.048 u    Las Cumbres 1m  94.979 
59559.921       15.468 0.009 g    Las Cumbres 1m  94.982 
59559.922       14.744 0.008 r    Las Cumbres 1m  94.983 
59559.923       14.843 0.008 i    Las Cumbres 1m  94.983 
59560.030       14.825 0.006      DLT40           95.090 
59560.603       14.870 0.007      DLT40           95.660 
59560.672       15.472 0.014 g    Lulin 1m        95.728 
59560.673       14.863 0.010 i    Lulin 1m        95.729 
59560.673       14.772 0.011 r    Lulin 1m        95.729 
59560.674       14.757 0.012 z    Lulin 1m        95.730 
59561.032       14.959 0.012      DLT40           96.086 
59561.032       14.959 0.012      DLT40           96.086 
59561.138       15.438 0.016 g    Thacher         96.192 
59561.139       14.739 0.010 r    Thacher         96.193 
59561.140       14.783 0.002 i    Thacher         96.194 
59561.141       14.700 0.020 z    Thacher         96.195 
59561.485       15.473 0.014 g    Lulin 1m        96.537 
59561.486       14.764 0.012 r    Lulin 1m        96.538 
59561.487       14.858 0.011 i    Lulin 1m        96.539 
59561.488       14.760 0.012 z    Lulin 1m        96.540 
59562.467       15.482 0.016 g    Lulin 1m        97.513 
59562.468       14.760 0.013 r    Lulin 1m        97.514 
59562.469       14.837 0.012 i    Lulin 1m        97.515 
59562.470       14.751 0.014 z    Lulin 1m        97.516 
59562.519       14.912 0.007      DLT40           97.565 
59563.029       14.940 0.005      DLT40           98.072 
59563.175       15.493 0.021 g    Thacher         98.217 
59563.176       14.762 0.026 r    Thacher         98.218 
59563.177       14.826 0.023 i    Thacher         98.219 
59563.178       14.747 0.046 z    Thacher         98.220 
59563.516       14.963 0.009      DLT40           98.556 
59563.519       15.491 0.015 g    Lulin 1m        98.559 
59563.520       14.794 0.012 r    Lulin 1m        98.560 
59563.521       14.852 0.012 i    Lulin 1m        98.561 
59563.522       14.769 0.013 z    Lulin 1m        98.562 
59563.841       18.157 0.144 U    Las Cumbres 1m  98.879 
59563.843       18.167 0.144 U    Las Cumbres 1m  98.882 
59563.846       16.424 0.073 B    Las Cumbres 1m  98.885 
59563.848       16.336 0.083 B    Las Cumbres 1m  98.886 
59563.849       15.171 0.102 V    Las Cumbres 1m  98.888 
59563.850       15.188 0.076 V    Las Cumbres 1m  98.888 
59563.851       15.609 0.038 g    Las Cumbres 1m  98.889 
59563.852       15.584 0.042 g    Las Cumbres 1m  98.891 
59563.854       14.794 0.020 r    Las Cumbres 1m  98.892 
59563.855       14.776 0.024 r    Las Cumbres 1m  98.893 
59563.855       14.825 0.024 i    Las Cumbres 1m  98.894 
59563.856       14.840 0.022 i    Las Cumbres 1m  98.895 
59564.031       14.943 0.005      DLT40           99.068 
59564.134       15.510 0.026 g    Thacher         99.170 
59564.135       14.755 0.020 r    Thacher         99.171 
59564.136       14.820 0.013 i    Thacher         99.172 
59564.136       14.725 0.017 z    Thacher         99.173 
59564.507       15.566 0.014 g    Lulin 1m        99.542 
59564.508       14.799 0.012 r    Lulin 1m        99.543 
59564.509       14.892 0.011 i    Lulin 1m        99.544 
59564.510       14.797 0.012 z    Lulin 1m        99.545 
59564.568       14.926 0.008      DLT40           99.603 
59565.032       14.949 0.005      DLT40          100.064 
59565.032       14.949 0.005      DLT40          100.064 
59565.518       14.906 0.009      DLT40          100.547 
59566.033       14.964 0.005      DLT40          101.059 
59566.120       15.527 0.037 g    Thacher        101.146 
59566.121       14.795 0.017 r    Thacher        101.147 
59566.122       14.877 0.026 i    Thacher        101.147 
59566.123       14.782 0.054 z    Thacher        101.148 
59566.316       14.809 0.033 r    Nickel         101.340 
59566.318       14.916 0.028 i    Nickel         101.342 
59566.559       15.603 0.066 g    Las Cumbres 1m 101.582 
59566.560       14.852 0.055 r    Las Cumbres 1m 101.583 
59566.561       14.860 0.091 i    Las Cumbres 1m 101.584 
59567.033       15.009 0.007      DLT40          102.054 
59567.033       15.009 0.007      DLT40          102.054 
59567.110       14.854 0.044 r    Thacher        102.130 
59567.111       14.833 0.010 i    Thacher        102.131 
59567.112       14.724 0.044 z    Thacher        102.132 
59568.091       18.016 0.057 U    Las Cumbres 1m 103.105 
59568.093       18.027 0.050 U    Las Cumbres 1m 103.108 
59568.096       16.420 0.037 B    Las Cumbres 1m 103.110 
59568.097       16.402 0.033 B    Las Cumbres 1m 103.112 
59568.099       15.219 0.026 V    Las Cumbres 1m 103.113 
59568.100       15.226 0.030 V    Las Cumbres 1m 103.114 
59568.101       15.644 0.010 g    Las Cumbres 1m 103.115 
59568.102       15.634 0.010 g    Las Cumbres 1m 103.116 
59568.104       14.817 0.007 r    Las Cumbres 1m 103.118 
59568.104       14.803 0.007 r    Las Cumbres 1m 103.119 
59568.105       14.889 0.008 i    Las Cumbres 1m 103.120 
59568.106       14.890 0.007 i    Las Cumbres 1m 103.120 
59568.121       15.512 0.067 g    Thacher        103.135 
59568.122       14.835 0.033 r    Thacher        103.136 
59568.123       14.910 0.049 i    Thacher        103.137 
59568.124       14.699 0.070 z    Thacher        103.138 
59568.582       14.960 0.006      DLT40          103.593 
59569.034       14.995 0.006      DLT40          104.043 
59569.697       14.995 0.009      DLT40          104.702 
59570.034       15.055 0.005      DLT40          105.038 
59570.455       14.975 0.011 r    Lulin 1m       105.456 
59570.455       15.756 0.014 g    Lulin 1m       105.456 
59570.456       14.907 0.029 i    Lulin 1m       105.457 
59570.457       14.931 0.013 z    Lulin 1m       105.458 
59570.583       15.023 0.005      DLT40          105.583 
59571.592       15.061 0.006      DLT40          106.586 
59571.895       18.122 0.047 U    Las Cumbres 1m 106.888 
59571.898       18.209 0.050 U    Las Cumbres 1m 106.890 
59571.900       16.578 0.026 B    Las Cumbres 1m 106.893 
59571.902       16.606 0.026 B    Las Cumbres 1m 106.895 
59571.903       15.333 0.025 V    Las Cumbres 1m 106.896 
59571.904       15.330 0.025 V    Las Cumbres 1m 106.897 
59571.905       15.743 0.009 g    Las Cumbres 1m 106.898 
59571.906       15.739 0.008 g    Las Cumbres 1m 106.899 
59571.908       14.904 0.006 r    Las Cumbres 1m 106.901 
59571.909       14.877 0.006 r    Las Cumbres 1m 106.901 
59571.910       14.960 0.007 i    Las Cumbres 1m 106.902 
59571.910       14.961 0.007 i    Las Cumbres 1m 106.903 
59572.035       15.066 0.005      DLT40          107.027 
59572.035       15.066 0.005      DLT40          107.027 
59572.520       15.755 0.013 g    Lulin 1m       107.509 
59572.521       14.892 0.011 r    Lulin 1m       107.510 
59572.522       14.987 0.010 i    Lulin 1m       107.511 
59572.523       14.883 0.012 z    Lulin 1m       107.512 
59575.105       18.515 0.174 U    Las Cumbres 1m 110.080 
59575.107       18.596 0.175 U    Las Cumbres 1m 110.082 
59575.110       16.646 0.051 B    Las Cumbres 1m 110.085 
59575.112       16.626 0.055 B    Las Cumbres 1m 110.086 
59575.113       15.345 0.053 V    Las Cumbres 1m 110.088 
59575.114       15.375 0.049 V    Las Cumbres 1m 110.089 
59575.115       15.791 0.018 g    Las Cumbres 1m 110.090 
59575.116       15.810 0.016 g    Las Cumbres 1m 110.091 
59575.118       14.884 0.011 r    Las Cumbres 1m 110.093 
59575.119       14.951 0.012 r    Las Cumbres 1m 110.093 
59575.120       14.970 0.016 i    Las Cumbres 1m 110.094 
59575.120       14.996 0.012 i    Las Cumbres 1m 110.095 
59576.130       15.822 0.024 g    Las Cumbres 1m 111.099 
59576.136       15.077 0.016 i    Las Cumbres 1m 111.105 
59576.500       15.855 0.013 g    Lulin 1m       111.467 
59576.501       15.004 0.011 r    Lulin 1m       111.468 
59576.502       15.084 0.010 i    Lulin 1m       111.469 
59576.503       14.972 0.012 z    Lulin 1m       111.470 
59577.035       15.187 0.007      DLT40          111.999 
59577.467       15.893 0.013 g    Lulin 1m       112.428 
59577.468       15.035 0.011 r    Lulin 1m       112.429 
59577.469       15.138 0.010 i    Lulin 1m       112.430 
59577.470       14.967 0.012 z    Lulin 1m       112.431 
59577.477       18.529 0.060 U    Las Cumbres 1m 112.439 
59577.480       18.473 0.059 U    Las Cumbres 1m 112.441 
59577.483       16.807 0.027 B    Las Cumbres 1m 112.444 
59577.484       16.796 0.027 B    Las Cumbres 1m 112.445 
59577.486       15.510 0.028 V    Las Cumbres 1m 112.447 
59577.486       15.499 0.028 V    Las Cumbres 1m 112.448 
59577.487       15.935 0.009 g    Las Cumbres 1m 112.449 
59577.489       15.918 0.011 g    Las Cumbres 1m 112.450 
59577.490       15.015 0.009 r    Las Cumbres 1m 112.451 
59577.491       15.035 0.009 r    Las Cumbres 1m 112.452 
59577.492       15.083 0.010 i    Las Cumbres 1m 112.453 
59577.493       15.064 0.011 i    Las Cumbres 1m 112.454 
59578.035       15.251 0.007      DLT40          112.993 
59578.478       15.944 0.014 g    Lulin 1m       113.434 
59578.479       15.090 0.012 r    Lulin 1m       113.435 
59578.480       15.121 0.014 i    Lulin 1m       113.436 
59578.481       14.982 0.014 z    Lulin 1m       113.437 
59578.516       18.590 0.065 U    Las Cumbres 1m 113.471 
59578.518       18.626 0.068 U    Las Cumbres 1m 113.474 
59578.521       16.826 0.025 B    Las Cumbres 1m 113.477 
59578.523       16.861 0.029 B    Las Cumbres 1m 113.478 
59578.525       15.545 0.025 V    Las Cumbres 1m 113.480 
59578.525       15.544 0.027 V    Las Cumbres 1m 113.481 
59578.527       15.979 0.010 g    Las Cumbres 1m 113.482 
59578.528       15.958 0.012 g    Las Cumbres 1m 113.484 
59578.530       15.068 0.009 r    Las Cumbres 1m 113.485 
59578.530       15.069 0.008 r    Las Cumbres 1m 113.486 
59578.531       15.124 0.008 i    Las Cumbres 1m 113.487 
59578.532       15.108 0.011 i    Las Cumbres 1m 113.488 
59580.103       18.574 0.043 U    Las Cumbres 1m 115.050 
59580.106       18.578 0.043 U    Las Cumbres 1m 115.052 
59580.109       16.925 0.023 B    Las Cumbres 1m 115.055 
59580.110       16.906 0.022 B    Las Cumbres 1m 115.056 
59580.112       15.582 0.020 V    Las Cumbres 1m 115.058 
59580.112       15.581 0.020 V    Las Cumbres 1m 115.059 
59580.113       16.050 0.018 g    Las Cumbres 1m 115.060 
59580.115       16.051 0.014 g    Las Cumbres 1m 115.061 
59580.116       15.081 0.010 r    Las Cumbres 1m 115.063 
59580.117       15.091 0.012 r    Las Cumbres 1m 115.063 
59580.118       15.146 0.012 i    Las Cumbres 1m 115.064 
59580.119       15.134 0.013 i    Las Cumbres 1m 115.065 
59580.135       19.448 0.052 u    Las Cumbres 1m 115.081 
59580.137       16.047 0.008 g    Las Cumbres 1m 115.083 
59580.138       15.069 0.007 r    Las Cumbres 1m 115.084 
59580.139       15.160 0.007 i    Las Cumbres 1m 115.085 
59580.462       16.007 0.013 g    Lulin 1m       115.406 
59580.463       15.088 0.011 r    Lulin 1m       115.407 
59580.464       15.162 0.010 i    Lulin 1m       115.408 
59580.465       15.036 0.011 z    Lulin 1m       115.409 
59581.043       15.314 0.007      DLT40          115.984 
59581.125       18.612 0.047 U    Las Cumbres 1m 116.066 
59581.128       18.526 0.046 U    Las Cumbres 1m 116.068 
59581.130       16.947 0.032 B    Las Cumbres 1m 116.071 
59581.132       16.939 0.026 B    Las Cumbres 1m 116.072 
59581.133       15.597 0.023 V    Las Cumbres 1m 116.074 
59581.134       15.600 0.023 V    Las Cumbres 1m 116.075 
59581.135       16.089 0.010 g    Las Cumbres 1m 116.076 
59581.136       16.081 0.009 g    Las Cumbres 1m 116.077 
59581.138       15.106 0.008 r    Las Cumbres 1m 116.079 
59581.139       15.114 0.008 r    Las Cumbres 1m 116.079 
59581.140       15.164 0.007 i    Las Cumbres 1m 116.080 
59581.140       15.155 0.009 i    Las Cumbres 1m 116.081 
59581.455       16.077 0.014 g    Lulin 1m       116.394 
59581.455       15.176 0.011 r    Lulin 1m       116.394 
59581.456       15.245 0.011 i    Lulin 1m       116.395 
59581.457       15.036 0.013 z    Lulin 1m       116.396 
59582.171       18.716 0.113 U    Las Cumbres 1m 117.105 
59582.173       19.109 0.132 U    Las Cumbres 1m 117.108 
59582.176       17.085 0.043 B    Las Cumbres 1m 117.111 
59582.177       17.085 0.041 B    Las Cumbres 1m 117.112 
59582.179       15.688 0.041 V    Las Cumbres 1m 117.114 
59582.180       15.704 0.037 V    Las Cumbres 1m 117.114 
59582.181       16.184 0.022 g    Las Cumbres 1m 117.115 
59582.182       16.212 0.022 g    Las Cumbres 1m 117.117 
59582.183       15.189 0.018 r    Las Cumbres 1m 117.118 
59582.184       15.176 0.015 r    Las Cumbres 1m 117.119 
59582.185       15.202 0.014 i    Las Cumbres 1m 117.120 
59582.186       15.201 0.014 i    Las Cumbres 1m 117.121 
59583.178       18.672 0.052 U    Las Cumbres 1m 118.107 
59583.180       18.672 0.056 U    Las Cumbres 1m 118.109 
59583.183       17.037 0.032 B    Las Cumbres 1m 118.112 
59583.184       17.069 0.032 B    Las Cumbres 1m 118.113 
59583.186       15.682 0.032 V    Las Cumbres 1m 118.115 
59583.187       15.664 0.032 V    Las Cumbres 1m 118.116 
59583.188       16.165 0.011 g    Las Cumbres 1m 118.117 
59583.189       16.177 0.010 g    Las Cumbres 1m 118.118 
59583.190       15.150 0.007 r    Las Cumbres 1m 118.120 
59583.191       15.156 0.007 r    Las Cumbres 1m 118.120 
59583.192       15.213 0.008 i    Las Cumbres 1m 118.121 
59583.193       15.207 0.009 i    Las Cumbres 1m 118.122 
59584.035       15.427 0.006      DLT40          118.959 
59584.806       18.847 0.109 U    Las Cumbres 1m 119.726 
59584.809       19.048 0.127 U    Las Cumbres 1m 119.728 
59584.811       17.191 0.041 B    Las Cumbres 1m 119.731 
59584.813       17.170 0.033 B    Las Cumbres 1m 119.733 
59584.814       15.770 0.050 V    Las Cumbres 1m 119.734 
59584.815       15.833 0.043 V    Las Cumbres 1m 119.735 
59584.816       16.282 0.024 g    Las Cumbres 1m 119.736 
59584.817       16.261 0.026 g    Las Cumbres 1m 119.737 
59584.819       15.161 0.029 r    Las Cumbres 1m 119.739 
59584.820       15.147 0.025 r    Las Cumbres 1m 119.739 
59584.821       15.243 0.026 i    Las Cumbres 1m 119.740 
59584.821       15.296 0.022 i    Las Cumbres 1m 119.741 
59585.228       15.253 0.035 r    Nickel         120.146 
59585.231       15.340 0.031 i    Nickel         120.149 
59585.839       18.991 0.075 U    Las Cumbres 1m 120.754 
59585.842       19.002 0.087 U    Las Cumbres 1m 120.756 
59585.845       17.236 0.039 B    Las Cumbres 1m 120.759 
59585.846       17.215 0.042 B    Las Cumbres 1m 120.760 
59585.848       15.829 0.041 V    Las Cumbres 1m 120.762 
59585.849       15.838 0.042 V    Las Cumbres 1m 120.763 
59585.850       16.323 0.019 g    Las Cumbres 1m 120.764 
59585.851       16.315 0.017 g    Las Cumbres 1m 120.765 
59585.852       15.247 0.012 r    Las Cumbres 1m 120.766 
59585.853       15.239 0.013 r    Las Cumbres 1m 120.767 
59585.854       15.284 0.015 i    Las Cumbres 1m 120.768 
59585.855       15.281 0.018 i    Las Cumbres 1m 120.769 
59586.035       15.496 0.006      DLT40          120.948 
59586.808       16.350 0.014 g    Las Cumbres 1m 121.717 
59586.809       15.330 0.009 r    Las Cumbres 1m 121.718 
59586.810       15.370 0.011 i    Las Cumbres 1m 121.719 
59587.035       15.548 0.008      DLT40          121.942 
59587.105       18.977 0.113 U    Las Cumbres 1m 122.012 
59587.108       18.846 0.105 U    Las Cumbres 1m 122.015 
59587.111       17.309 0.061 B    Las Cumbres 1m 122.018 
59587.112       17.304 0.056 B    Las Cumbres 1m 122.019 
59587.114       15.931 0.047 V    Las Cumbres 1m 122.021 
59587.115       15.994 0.060 V    Las Cumbres 1m 122.021 
59587.115       16.516 0.032 g    Las Cumbres 1m 122.022 
59587.117       16.445 0.042 g    Las Cumbres 1m 122.024 
59587.118       15.463 0.035 r    Las Cumbres 1m 122.025 
59587.119       15.467 0.034 r    Las Cumbres 1m 122.026 
59587.120       15.448 0.028 i    Las Cumbres 1m 122.027 
59587.121       15.432 0.025 i    Las Cumbres 1m 122.028 
59587.462       16.367 0.015 g    Lulin 1m       122.367 
59587.463       15.374 0.012 r    Lulin 1m       122.368 
59587.464       15.441 0.011 i    Lulin 1m       122.369 
59587.465       15.251 0.014 z    Lulin 1m       122.370 
59588.035       15.524 0.007      DLT40          122.936 
59588.535       16.445 0.013 g    Lulin 1m       123.434 
59588.536       15.374 0.011 r    Lulin 1m       123.435 
59588.537       15.430 0.010 i    Lulin 1m       123.436 
59588.538       15.295 0.011 z    Lulin 1m       123.437 
59589.048       19.441 0.216 U    Las Cumbres 1m 123.944 
59589.051       19.555 0.174 U    Las Cumbres 1m 123.947 
59589.053       17.471 0.042 B    Las Cumbres 1m 123.949 
59589.055       17.467 0.044 B    Las Cumbres 1m 123.951 
59589.056       16.067 0.027 V    Las Cumbres 1m 123.952 
59589.057       16.081 0.028 V    Las Cumbres 1m 123.953 
59589.058       16.559 0.029 g    Las Cumbres 1m 123.954 
59589.059       16.580 0.026 g    Las Cumbres 1m 123.955 
59589.061       15.432 0.018 r    Las Cumbres 1m 123.957 
59589.062       15.413 0.013 r    Las Cumbres 1m 123.958 
59589.063       15.474 0.015 i    Las Cumbres 1m 123.959 
59589.063       15.489 0.017 i    Las Cumbres 1m 123.959 
59589.542       15.559 0.013      DLT40          124.435 
59590.216       15.478 0.028 r    Nickel         125.105 
59590.219       15.539 0.024 i    Nickel         125.108 
59590.939       17.555 0.022 B    Las Cumbres 1m 125.824 
59591.070       19.253 0.126 U    Las Cumbres 1m 125.954 
59591.073       19.290 0.127 U    Las Cumbres 1m 125.957 
59591.075       17.575 0.041 B    Las Cumbres 1m 125.960 
59591.077       17.543 0.042 B    Las Cumbres 1m 125.961 
59591.078       16.118 0.032 V    Las Cumbres 1m 125.963 
59591.079       16.056 0.033 V    Las Cumbres 1m 125.964 
59591.080       16.611 0.012 g    Las Cumbres 1m 125.964 
59591.081       16.613 0.014 g    Las Cumbres 1m 125.966 
59591.083       15.491 0.012 r    Las Cumbres 1m 125.967 
59591.084       15.479 0.011 r    Las Cumbres 1m 125.968 
59591.085       15.526 0.013 i    Las Cumbres 1m 125.969 
59591.085       15.535 0.012 i    Las Cumbres 1m 125.970 
59591.518       16.608 0.017 g    Lulin 1m       126.400 
59591.519       15.499 0.014 r    Lulin 1m       126.401 
59591.520       15.586 0.014 i    Lulin 1m       126.402 
59591.521       15.356 0.014 z    Lulin 1m       126.403 
59592.294       15.310 0.028 zs   MuSCAT3        127.172 
59592.294       15.542 0.021 r    MuSCAT3        127.172 
59592.294       15.578 0.031 i    MuSCAT3        127.172 
59592.294       16.647 0.026 g    MuSCAT3        127.172 
59592.462       16.650 0.015 g    Lulin 1m       127.339 
59592.463       15.576 0.012 r    Lulin 1m       127.340 
59592.464       15.658 0.011 i    Lulin 1m       127.341 
59592.465       15.404 0.013 z    Lulin 1m       127.342 
59592.517       15.947 0.016      DLT40          127.394 
59592.517       15.947 0.016      DLT40          127.394 
59593.492       16.753 0.016 g    Lulin 1m       128.363 
59593.493       15.604 0.012 r    Lulin 1m       128.364 
59593.494       15.693 0.011 i    Lulin 1m       128.365 
59593.495       15.460 0.012 z    Lulin 1m       128.366 
59593.571       15.771 0.014      DLT40          128.442 
59593.850       19.380 0.213 U    Las Cumbres 1m 128.719 
59593.857       17.799 0.022 B    Las Cumbres 1m 128.726 
59594.522       15.834 0.018      DLT40          129.387 
59594.530       16.806 0.015 g    Lulin 1m       129.395 
59594.531       15.676 0.012 r    Lulin 1m       129.396 
59594.532       15.733 0.011 i    Lulin 1m       129.397 
59594.533       15.528 0.012 z    Lulin 1m       129.398 
59595.485       16.886 0.014 g    Lulin 1m       130.345 
59595.486       15.705 0.012 r    Lulin 1m       130.346 
59595.487       15.774 0.011 i    Lulin 1m       130.347 
59595.488       15.519 0.012 z    Lulin 1m       130.348 
59595.520       15.889 0.015      DLT40          130.380 
59595.861       19.456 0.239 U    Las Cumbres 1m 130.719 
59595.865       19.885 0.272 U    Las Cumbres 1m 130.723 
59595.869       17.896 0.060 B    Las Cumbres 1m 130.727 
59595.871       17.878 0.065 B    Las Cumbres 1m 130.728 
59595.873       16.411 0.042 V    Las Cumbres 1m 130.730 
59595.874       16.447 0.042 V    Las Cumbres 1m 130.732 
59595.876       16.934 0.039 g    Las Cumbres 1m 130.733 
59595.877       16.909 0.035 g    Las Cumbres 1m 130.735 
59595.879       15.767 0.025 r    Las Cumbres 1m 130.737 
59595.881       15.787 0.035 r    Las Cumbres 1m 130.738 
59595.882       15.838 0.032 i    Las Cumbres 1m 130.740 
59595.883       15.818 0.024 i    Las Cumbres 1m 130.741 
59596.050       15.914 0.008      DLT40          130.907 
59596.542       16.210 0.022      DLT40          131.396 
59596.545       16.043 0.015      DLT40          131.398 
59597.241       16.954 0.027 g    MuSCAT3        132.091 
59597.241       15.764 0.021 r    MuSCAT3        132.091 
59597.241       15.501 0.028 zs   MuSCAT3        132.091 
59597.241       15.791 0.019 i    MuSCAT3        132.091 
59597.528       15.981 0.016      DLT40          132.376 
59597.825       19.434 0.176 U    Las Cumbres 1m 132.672 
59597.829       19.756 0.278 U    Las Cumbres 1m 132.675 
59597.833       17.959 0.043 B    Las Cumbres 1m 132.679 
59597.835       17.941 0.042 B    Las Cumbres 1m 132.681 
59597.836       16.487 0.027 V    Las Cumbres 1m 132.683 
59597.838       16.492 0.026 V    Las Cumbres 1m 132.684 
59597.839       16.925 0.023 g    Las Cumbres 1m 132.686 
59597.841       16.944 0.018 g    Las Cumbres 1m 132.687 
59597.843       15.758 0.010 r    Las Cumbres 1m 132.689 
59597.844       15.755 0.009 r    Las Cumbres 1m 132.691 
59597.846       15.869 0.012 i    Las Cumbres 1m 132.692 
59597.847       15.878 0.012 i    Las Cumbres 1m 132.693 
59598.039       16.042 0.011      DLT40          132.884 
59598.518       17.028 0.016 g    Lulin 1m       133.361 
59598.519       15.834 0.012 r    Lulin 1m       133.362 
59598.520       15.961 0.011 i    Lulin 1m       133.363 
59598.521       15.678 0.012 z    Lulin 1m       133.363 
59598.555       16.032 0.018      DLT40          133.397 
59599.547       16.100 0.014      DLT40          134.384 
59599.794       19.619 0.150 U    Las Cumbres 1m 134.630 
59599.798       19.632 0.140 U    Las Cumbres 1m 134.633 
59599.802       18.015 0.037 B    Las Cumbres 1m 134.637 
59599.804       17.993 0.035 B    Las Cumbres 1m 134.639 
59599.806       16.609 0.027 V    Las Cumbres 1m 134.641 
59599.807       16.579 0.022 V    Las Cumbres 1m 134.642 
59599.808       17.050 0.018 g    Las Cumbres 1m 134.644 
59599.810       17.056 0.020 g    Las Cumbres 1m 134.645 
59599.812       15.860 0.011 r    Las Cumbres 1m 134.647 
59599.813       15.849 0.012 r    Las Cumbres 1m 134.649 
59599.815       15.973 0.015 i    Las Cumbres 1m 134.650 
59599.816       15.966 0.015 i    Las Cumbres 1m 134.651 
59600.034       16.097 0.009      DLT40          134.868 
59600.438       15.946 0.013 i    Las Cumbres 1m 135.270 
59600.439       15.830 0.014 r    Las Cumbres 1m 135.271 
59600.440       17.075 0.017 g    Las Cumbres 1m 135.272 
59600.520       16.084 0.016      DLT40          135.351 
59601.035       19.505 0.081 U    Las Cumbres 1m 135.863 
59601.039       19.529 0.076 U    Las Cumbres 1m 135.867 
59601.043       18.031 0.026 B    Las Cumbres 1m 135.871 
59601.046       18.034 0.024 B    Las Cumbres 1m 135.874 
59601.047       16.130 0.009      DLT40          135.875 
59601.048       16.625 0.020 V    Las Cumbres 1m 135.877 
59601.050       16.610 0.020 V    Las Cumbres 1m 135.878 
59601.052       17.077 0.008 g    Las Cumbres 1m 135.880 
59601.055       17.076 0.008 g    Las Cumbres 1m 135.883 
59601.057       15.892 0.007 r    Las Cumbres 1m 135.886 
59601.059       15.892 0.007 r    Las Cumbres 1m 135.887 
59601.061       15.975 0.008 i    Las Cumbres 1m 135.889 
59601.063       15.972 0.007 i    Las Cumbres 1m 135.891 
59601.554       16.060 0.017      DLT40          136.379 
59602.038       16.169 0.010      DLT40          136.860 
59602.454       17.129 0.014 g    Lulin 1m       137.274 
59602.455       15.945 0.014 r    Lulin 1m       137.275 
59602.456       16.043 0.015 i    Lulin 1m       137.276 
59602.457       15.794 0.021 z    Lulin 1m       137.277 
59602.560       16.127 0.017      DLT40          137.380 
59602.886       19.406 0.321 U    Las Cumbres 1m 137.704 
59602.890       19.377 0.450 U    Las Cumbres 1m 137.708 
59602.894       18.146 0.046 B    Las Cumbres 1m 137.712 
59602.897       18.162 0.044 B    Las Cumbres 1m 137.714 
59602.899       16.695 0.028 V    Las Cumbres 1m 137.717 
59602.901       16.690 0.025 V    Las Cumbres 1m 137.719 
59602.903       17.159 0.022 g    Las Cumbres 1m 137.721 
59602.906       17.166 0.019 g    Las Cumbres 1m 137.723 
59602.908       15.928 0.009 r    Las Cumbres 1m 137.726 
59602.910       15.894 0.010 r    Las Cumbres 1m 137.728 
59602.912       16.022 0.012 i    Las Cumbres 1m 137.730 
59602.914       16.057 0.013 i    Las Cumbres 1m 137.731 
59603.037       16.176 0.010      DLT40          137.854 
59603.643       16.199 0.019      DLT40          138.457 
59603.882       19.556 0.166 U    Las Cumbres 1m 138.695 
59603.886       19.442 0.179 U    Las Cumbres 1m 138.698 
59603.890       18.130 0.054 B    Las Cumbres 1m 138.702 
59603.893       18.171 0.046 B    Las Cumbres 1m 138.705 
59603.896       16.787 0.047 V    Las Cumbres 1m 138.708 
59603.897       16.790 0.052 V    Las Cumbres 1m 138.709 
59603.899       17.290 0.033 g    Las Cumbres 1m 138.711 
59603.902       17.293 0.028 g    Las Cumbres 1m 138.714 
59603.905       16.007 0.015 r    Las Cumbres 1m 138.717 
59603.906       15.992 0.015 r    Las Cumbres 1m 138.718 
59603.908       16.072 0.014 i    Las Cumbres 1m 138.720 
59603.910       16.072 0.012 i    Las Cumbres 1m 138.722 
59604.038       16.193 0.010      DLT40          138.850 
59604.464       17.211 0.014 g    Lulin 1m       139.273 
59604.465       16.003 0.011 r    Lulin 1m       139.274 
59604.466       16.125 0.011 i    Lulin 1m       139.275 
59604.467       15.838 0.013 z    Lulin 1m       139.276 
59605.459       17.263 0.014 g    Lulin 1m       140.262 
59605.460       16.014 0.012 r    Lulin 1m       140.263 
59605.461       16.105 0.011 i    Lulin 1m       140.264 
59605.462       15.875 0.012 z    Lulin 1m       140.265 
59605.529       16.179 0.015      DLT40          140.332 
59606.037       16.263 0.012      DLT40          140.837 
59606.113       16.695 0.033 V    Nickel         140.913 
59606.117       16.046 0.027 r    Nickel         140.917 
59606.120       16.163 0.024 i    Nickel         140.920 
59606.240       17.263 0.026 g    MuSCAT3        141.039 
59606.240       15.709 0.022 zs   MuSCAT3        141.039 
59606.240       16.132 0.020 i    MuSCAT3        141.039 
59606.240       16.029 0.020 r    MuSCAT3        141.039 
59606.464       17.263 0.014 g    Lulin 1m       141.262 
59606.465       16.031 0.013 r    Lulin 1m       141.263 
59606.466       16.214 0.015 i    Lulin 1m       141.264 
59606.467       15.833 0.015 z    Lulin 1m       141.265 
59606.516       16.297 0.017      DLT40          141.314 
59606.788       19.742 0.159 U    Las Cumbres 1m 141.584 
59606.792       19.922 0.154 U    Las Cumbres 1m 141.587 
59606.796       18.154 0.052 B    Las Cumbres 1m 141.591 
59606.798       18.190 0.055 B    Las Cumbres 1m 141.594 
59606.801       16.732 0.049 V    Las Cumbres 1m 141.597 
59606.803       16.737 0.045 V    Las Cumbres 1m 141.599 
59606.805       17.314 0.033 g    Las Cumbres 1m 141.600 
59606.807       17.353 0.032 g    Las Cumbres 1m 141.603 
59606.810       16.069 0.014 r    Las Cumbres 1m 141.606 
59606.812       16.067 0.013 r    Las Cumbres 1m 141.608 
59606.814       16.135 0.013 i    Las Cumbres 1m 141.609 
59606.815       16.153 0.013 i    Las Cumbres 1m 141.611 
59607.036       16.295 0.011      DLT40          141.830 
59607.652       16.137 0.028      DLT40          142.443 
59608.037       16.302 0.011      DLT40          142.825 
59608.552       16.240 0.021      DLT40          143.338 
59609.039       16.278 0.012      DLT40          143.822 
59610.030       16.308 0.011      DLT40          144.807 
59610.059       19.719 0.081 U    Las Cumbres 1m 144.836 
59610.062       19.641 0.080 U    Las Cumbres 1m 144.840 
59610.066       18.225 0.028 B    Las Cumbres 1m 144.844 
59610.069       18.244 0.027 B    Las Cumbres 1m 144.846 
59610.072       16.813 0.023 V    Las Cumbres 1m 144.849 
59610.073       16.814 0.023 V    Las Cumbres 1m 144.851 
59610.075       17.288 0.008 g    Las Cumbres 1m 144.853 
59610.078       17.285 0.009 g    Las Cumbres 1m 144.855 
59610.081       16.049 0.008 r    Las Cumbres 1m 144.858 
59610.083       16.066 0.010 r    Las Cumbres 1m 144.860 
59610.084       16.189 0.011 i    Las Cumbres 1m 144.862 
59610.086       16.191 0.013 i    Las Cumbres 1m 144.863 
59610.563       16.298 0.024      DLT40          145.337 
59611.510       16.838 0.039      DLT40          146.280 
59612.108       16.349 0.011      DLT40          146.874 
59612.510       16.279 0.015      DLT40          147.273 
59613.532       16.328 0.013      DLT40          148.290 
59614.054       16.417 0.011      DLT40          148.809 
59614.457       17.347 0.016 g    Lulin 1m       149.209 
59614.458       16.170 0.012 r    Lulin 1m       149.210 
59614.459       16.283 0.015 i    Lulin 1m       149.211 
59614.460       15.978 0.016 z    Lulin 1m       149.212 
59614.508       16.303 0.031      DLT40          149.261 
59614.850       19.424 0.213 U    Las Cumbres 1m 149.600 
59614.853       19.875 0.315 U    Las Cumbres 1m 149.604 
59614.857       18.120 0.037 B    Las Cumbres 1m 149.608 
59614.860       18.265 0.030 B    Las Cumbres 1m 149.610 
59614.863       16.896 0.019 V    Las Cumbres 1m 149.613 
59614.865       16.892 0.019 V    Las Cumbres 1m 149.615 
59614.866       17.384 0.011 g    Las Cumbres 1m 149.617 
59614.869       17.343 0.010 g    Las Cumbres 1m 149.619 
59614.872       16.093 0.008 r    Las Cumbres 1m 149.622 
59614.874       16.090 0.008 r    Las Cumbres 1m 149.624 
59614.875       16.229 0.013 i    Las Cumbres 1m 149.626 
59614.877       16.236 0.013 i    Las Cumbres 1m 149.627 
59615.028       16.386 0.011      DLT40          149.77  



==> anc/dbf6.txt <==
Title: Weak Mass Loss from the Red Supergiant Progenitor of the Type II 
       SN 2021yja 
Authors: Hosseinzadeh G., Kilpatrick C.D., Dong Y., Sand D.J., Andrews J.E., 
    Bostroem K.A., Janzen D., Jencson J.E., Lundquist M., Meza Retamal N.E., 
    Pearson J., Valenti S., Wyatt S., Burke J., Hiramatsu D., Howell D.A., 
    McCully C., Newsome M., Padilla Gonzalez E., Pellegrino C., Terreran G., 
    Auchettl K., Davis K.W., Foley R.J., Miao H-Y., Pan Y.-C., Rest A., 
    Siebert M.R., Taggart K., Tucker B.E., Leung F.L.C., Swift J.J., Yang G., 
    Anderson J.P., Ashall C., Benetti S., Brown P.J., Cartier R., Chen T.-W.,
    Della Valle M., Galbany L., Gomez S., Gromadzki M., Haislip J., Hsiao E.Y., 
    Inserra C., Jha S.W., Killestein T.L., Kouprianov V., Kozyreva A., 
    Muller-Bravo T.E., Nicholl M., Paraskeva E., Reichart D.E., Ryder S., 
    Shahbandeh M., Shappee B., Smith N., Young D.R.
Table: Data behind Figure 6 -- Pseudobolometric light curve of SN 2021yja and
    Evolution of the blackbody temperature of SN 2021yja
================================================================================
Byte-by-byte Description of file: dbf6.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  6 F6.3   d           Phase   Days since estimated explosion (MJD 59464.40)
   8- 13 F6.3   kK          Tbb     Blackbody temperature
  15- 19 F5.3   kK        E_Tbb     Upper uncertainty on Tbb
  21- 25 F5.3   kK        e_Tbb     Lower uncertainty on Tbb
  27- 32 F6.3   10+3Rsun    Rad     Blackbody Radius, 1000*solar radius
  34- 38 F5.3   10+3Rsun  E_Rad     Upper uncertainty on Rad
  40- 44 F5.3   10+3Rsun  e_Rad     Lower uncertainty on Rad
  46- 54 E9.3   W           Lum     Luminosity, watts
  56- 64 E9.3   W         E_Lum     Upper uncertainty on Rad
  66- 74 E9.3   W         e_Lum     Lower uncertainty on Rad
--------------------------------------------------------------------------------
 1.839 28.954 0.785 0.796  3.278 0.087 0.096 2.479e+42 4.547e+40 3.062e+40 
 2.157 27.109 0.546 0.610  3.556 0.070 0.062 2.605e+42 2.839e+40 2.074e+40 
 2.711 23.945 0.460 0.484  4.051 0.079 0.077 2.690e+42 2.196e+40 2.846e+40 
 5.720 16.875 0.266 0.248  6.445 0.150 0.125 3.290e+42 3.613e+40 5.661e+40 
 7.391 14.719 0.186 0.227  7.647 0.156 0.132 3.353e+42 4.270e+40 4.662e+40 
15.449 10.390 0.149 0.174 11.518 0.299 0.259 2.856e+42 4.265e+40 3.698e+40 
19.870  8.822 0.181 0.178 14.075 0.443 0.543 2.458e+42 4.928e+40 5.828e+40 
24.810  7.782 0.227 0.312 16.911 0.896 1.068 2.253e+42 7.419e+40 8.415e+40 
27.375  7.674 0.179 0.177 17.022 0.585 0.630 2.144e+42 6.273e+40 4.927e+40 
31.779  7.343 0.160 0.169 18.311 0.724 0.683 2.069e+42 4.095e+40 5.554e+40 
46.926  6.151 0.255 0.300 22.895 1.956 2.143 1.517e+42 8.305e+40 8.599e+40 


==> anc/dbf8.txt <==
Title: Weak Mass Loss from the Red Supergiant Progenitor of the Type II 
       SN 2021yja 
Authors: Hosseinzadeh G., Kilpatrick C.D., Dong Y., Sand D.J., Andrews J.E., 
    Bostroem K.A., Janzen D., Jencson J.E., Lundquist M., Meza Retamal N.E., 
    Pearson J., Valenti S., Wyatt S., Burke J., Hiramatsu D., Howell D.A., 
    McCully C., Newsome M., Padilla Gonzalez E., Pellegrino C., Terreran G., 
    Auchettl K., Davis K.W., Foley R.J., Miao H-Y., Pan Y.-C., Rest A., 
    Siebert M.R., Taggart K., Tucker B.E., Leung F.L.C., Swift J.J., Yang G., 
    Anderson J.P., Ashall C., Benetti S., Brown P.J., Cartier R., Chen T.-W.,
    Della Valle M., Galbany L., Gomez S., Gromadzki M., Haislip J., Hsiao E.Y., 
    Inserra C., Jha S.W., Killestein T.L., Kouprianov V., Kozyreva A., 
    Muller-Bravo T.E., Nicholl M., Paraskeva E., Reichart D.E., Ryder S., 
    Shahbandeh M., Shappee B., Smith N., Young D.R.
Table: Data behind Figure 8 -- Extinction-corrected color curves of SN 2021yja
================================================================================
Byte-by-byte Description of file: dbf8.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1- 11 F11.5  d       MJD      Modified Julian Date, JD-2,400,000.5
  13- 18 F6.3   mag     Color    Color 
  20- 24 F5.3   mag   e_Color    Uncertainty in Color
  26- 32 A7     ---     Filters  Color Filters
  34- 44 A11    ---   r_Color    Source for Color
  46- 54 F9.5   d       Phase    Days since estimated explosion (MJD 59464.40)
--------------------------------------------------------------------------------
59464.62671 -0.128 0.160 r-i     Las Cumbres   0.01662 
59464.62671 -0.402 0.102 g-r     Las Cumbres   0.01662 
59466.22295 -0.201 0.079 B_S-V_S Swift         1.60384 
59466.23740 -1.461 0.062 U_S-B_S Swift         1.61821 
59466.26064 -0.482 0.007 g-r     Las Cumbres   1.64131 
59466.26166 -0.344 0.011 r-i     Las Cumbres   1.64233 
59466.56890 -1.423 0.061 U_S-B_S Swift         1.94784 
59466.57180 -0.210 0.076 B_S-V_S Swift         1.95072 
59466.72285 -1.085 0.069 U-B     Las Cumbres   2.10091 
59466.72706 -0.201 0.060 B-V     Las Cumbres   2.10511 
59466.73355 -0.354 0.003 g-r     Las Cumbres   2.11156 
59466.73670 -0.266 0.003 r-i     Las Cumbres   2.11469 
59466.75379 -0.440 0.010 g-r     Las Cumbres   2.13168 
59466.75483 -0.291 0.010 r-i     Las Cumbres   2.13271 
59466.85150 -0.349 0.018 g-r     Lulin 1m      2.22884 
59466.85250 -0.237 0.016 r-i     Lulin 1m      2.22983 
59467.12720 -1.440 0.060 U_S-B_S Swift         2.50298 
59467.12865 -0.247 0.077 B_S-V_S Swift         2.50442 
59467.20204 -1.060 0.069 U-B     Las Cumbres   2.57740 
59467.20622 -0.193 0.059 B-V     Las Cumbres   2.58155 
59467.21267 -0.361 0.003 g-r     Las Cumbres   2.58797 
59467.21582 -0.275 0.003 r-i     Las Cumbres   2.59110 
59467.63488 -1.028 0.069 U-B     Las Cumbres   3.00779 
59467.63910 -0.177 0.059 B-V     Las Cumbres   3.01199 
59467.64557 -0.297 0.002 g-r     Las Cumbres   3.01843 
59467.67991 -0.250 0.005 r-i     Las Cumbres   3.05257 
59467.70914 -0.357 0.007 g-r     Las Cumbres   3.08163 
59468.22528 -0.376 0.016 g-r     Las Cumbres   3.59486 
59468.22629 -0.202 0.016 r-i     Las Cumbres   3.59587 
59468.25642 -0.186 0.041 B-V     Las Cumbres   3.62582 
59468.26607 -0.211 0.004 r-i     Las Cumbres   3.63543 
59468.27458 -0.282 0.002 g-r     Las Cumbres   3.64388 
59468.75061 -1.002 0.070 U-B     Las Cumbres   4.11723 
59468.75481 -0.128 0.057 B-V     Las Cumbres   4.12140 
59468.76129 -0.238 0.003 g-r     Las Cumbres   4.12785 
59468.76444 -0.223 0.003 r-i     Las Cumbres   4.13098 
59469.08323 -0.180 0.040 B-V     Las Cumbres   4.44796 
59469.08435 -0.981 0.062 U-B     Las Cumbres   4.44908 
59469.10029 -0.223 0.003 g-r     Las Cumbres   4.46493 
59469.10343 -0.203 0.003 r-i     Las Cumbres   4.46806 
59469.39868 -1.032 0.069 U-B     Las Cumbres   4.76163 
59469.40286 -0.100 0.057 B-V     Las Cumbres   4.76579 
59469.40931 -0.206 0.003 g-r     Las Cumbres   4.77220 
59469.41244 -0.207 0.004 r-i     Las Cumbres   4.77532 
59469.71170 -0.877 0.068 U-B     Las Cumbres   5.07289 
59469.71591 -0.091 0.055 B-V     Las Cumbres   5.07707 
59469.72238 -0.223 0.004 g-r     Las Cumbres   5.08351 
59469.72553 -0.190 0.006 r-i     Las Cumbres   5.08663 
59470.25145 -0.108 0.072 B_S-V_S Swift         5.60959 
59470.31400 -1.335 0.059 U_S-B_S Swift         5.67178 
59470.32527 -1.027 0.049 U-B     Las Cumbres   5.68299 
59470.32946 -0.085 0.040 B-V     Las Cumbres   5.68716 
59470.33592 -0.187 0.002 g-r     Las Cumbres   5.69358 
59470.33906 -0.182 0.002 r-i     Las Cumbres   5.69670 
59471.14149 -0.223 0.012 g-r     Las Cumbres   6.49460 
59471.14251 -0.207 0.012 r-i     Las Cumbres   6.49562 
59471.41212 -0.996 0.070 U-B     Las Cumbres   6.76370 
59471.41452 -0.051 0.057 B-V     Las Cumbres   6.76609 
59471.41847 -0.165 0.004 g-r     Las Cumbres   6.77001 
59471.42038 -0.173 0.004 r-i     Las Cumbres   6.77191 
59471.75636 -0.228 0.010 g-r     Las Cumbres   7.10600 
59471.75738 -0.187 0.010 r-i     Las Cumbres   7.10702 
59471.84370 -1.271 0.059 U_S-B_S Swift         7.19284 
59471.84550 -0.083 0.071 B_S-V_S Swift         7.19463 
59472.21648 -0.937 0.069 U-B     Las Cumbres   7.56352 
59472.21888 -0.090 0.057 B-V     Las Cumbres   7.56591 
59472.22279 -0.161 0.004 g-r     Las Cumbres   7.56979 
59472.22469 -0.174 0.004 r-i     Las Cumbres   7.57168 
59472.45205 -0.217 0.036 r-i     Las Cumbres   7.79776 
59472.45205 -0.143 0.031 g-r     Las Cumbres   7.79776 
59473.25640 -0.931 0.069 U-B     Las Cumbres   8.59757 
59473.25880 -0.070 0.057 B-V     Las Cumbres   8.59996 
59473.26275 -0.165 0.003 g-r     Las Cumbres   8.60388 
59473.26468 -0.165 0.003 r-i     Las Cumbres   8.60580 
59473.36354 -0.099 0.027 g-r     Thacher       8.70410 
59473.36446 -0.211 0.030 r-i     Thacher       8.70501 
59473.78950 -0.128 0.017 g-r     Lulin 1m      9.12765 
59473.79050 -0.203 0.015 r-i     Lulin 1m      9.12865 
59474.37056 -0.120 0.030 g-r     Thacher       9.70544 
59474.37148 -0.236 0.016 r-i     Thacher       9.70635 
59474.78278 -0.905 0.073 U-B     Las Cumbres  10.11532 
59474.78519 -0.061 0.057 B-V     Las Cumbres  10.11772 
59474.78913 -0.128 0.004 g-r     Las Cumbres  10.12164 
59474.79105 -0.196 0.005 r-i     Las Cumbres  10.12355 
59474.84350 -0.164 0.017 g-r     Lulin 1m     10.17570 
59474.84450 -0.213 0.015 r-i     Lulin 1m     10.17670 
59475.07265 -0.172 0.013 g-r     Las Cumbres  10.40356 
59475.07367 -0.224 0.012 r-i     Las Cumbres  10.40457 
59475.36765 -0.146 0.030 g-r     Thacher      10.69690 
59475.36857 -0.196 0.026 r-i     Thacher      10.69781 
59475.75350 -0.118 0.018 g-r     Lulin 1m     11.08056 
59475.75450 -0.244 0.016 r-i     Lulin 1m     11.08156 
59475.91760 -0.870 0.073 U-B     Las Cumbres  11.24374 
59475.92000 -0.051 0.059 B-V     Las Cumbres  11.24612 
59475.92375 -0.136 0.014 g-r     Las Cumbres  11.24985 
59475.92567 -0.222 0.014 r-i     Las Cumbres  11.25176 
59476.36097 -0.101 0.040 g-r     Thacher      11.68460 
59476.36189 -0.210 0.029 r-i     Thacher      11.68551 
59476.78850 -0.078 0.063 g-r     Lulin 1m     12.10972 
59476.78900 -0.276 0.061 r-i     Lulin 1m     12.11021 
59476.94679 -0.197 0.017 g-r     Las Cumbres  12.26711 
59476.94781 -0.264 0.016 r-i     Las Cumbres  12.26812 
59476.95233 -0.061 0.060 B-V     Las Cumbres  12.27262 
59476.95624 -0.092 0.013 g-r     Las Cumbres  12.27651 
59476.95814 -0.221 0.014 r-i     Las Cumbres  12.27840 
59477.35488 -0.097 0.047 g-r     Thacher      12.67290 
59477.35579 -0.216 0.025 r-i     Thacher      12.67381 
59477.91214 -0.743 0.078 U-B     Las Cumbres  13.22701 
59477.91453 -0.020 0.066 B-V     Las Cumbres  13.22939 
59477.91844 -0.100 0.026 g-r     Las Cumbres  13.23328 
59477.92034 -0.194 0.027 r-i     Las Cumbres  13.23517 
59478.31441 -0.141 0.067 g-r     Las Cumbres  13.62701 
59478.37614 -0.055 0.101 g-r     Thacher      13.68839 
59478.37705 -0.248 0.062 r-i     Thacher      13.68929 
59478.92922 -0.744 0.072 U-B     Las Cumbres  14.23835 
59478.93162 -0.026 0.057 B-V     Las Cumbres  14.24073 
59478.93553 -0.058 0.011 g-r     Las Cumbres  14.24462 
59478.93743 -0.261 0.012 r-i     Las Cumbres  14.24651 
59479.63247 -0.118 0.013 g-r     Las Cumbres  14.93763 
59479.63350 -0.247 0.011 r-i     Las Cumbres  14.93864 
59479.84450 -0.060 0.018 g-r     Lulin 1m     15.14846 
59479.84550 -0.243 0.016 r-i     Lulin 1m     15.14945 
59479.93560 -0.903 0.062 U_S-B_S Swift        15.23904 
59479.93800  0.005 0.071 B_S-V_S Swift        15.24143 
59479.97652 -0.694 0.071 U-B     Las Cumbres  15.27973 
59479.97892 -0.040 0.058 B-V     Las Cumbres  15.28212 
59479.98281 -0.084 0.008 g-r     Las Cumbres  15.28599 
59479.98471 -0.224 0.008 r-i     Las Cumbres  15.28787 
59480.43752 -0.058 0.029 g-r     Thacher      15.73813 
59480.43843 -0.247 0.022 r-i     Thacher      15.73903 
59480.57475 -0.110 0.032 g-r     Las Cumbres  15.87458 
59480.57475 -0.263 0.035 r-i     Las Cumbres  15.87458 
59480.83750 -0.062 0.019 g-r     Lulin 1m     16.13585 
59480.83850 -0.243 0.016 r-i     Lulin 1m     16.13684 
59480.99132 -0.663 0.070 U-B     Las Cumbres  16.28880 
59480.99373 -0.020 0.058 B-V     Las Cumbres  16.29120 
59480.99764 -0.039 0.006 g-r     Las Cumbres  16.29509 
59480.99954 -0.226 0.006 r-i     Las Cumbres  16.29698 
59481.34329  0.067 0.083 g-r     Thacher      16.63878 
59481.34421 -0.267 0.046 r-i     Thacher      16.63969 
59481.37012 -0.043 0.092 g-r     KeplerCam    16.66546 
59481.37793 -0.273 0.092 r-i     KeplerCam    16.67323 
59482.00371 -0.655 0.070 U-B     Las Cumbres  17.29547 
59482.00611  0.046 0.058 B-V     Las Cumbres  17.29786 
59482.01005 -0.024 0.005 g-r     Las Cumbres  17.30178 
59482.01196 -0.233 0.007 r-i     Las Cumbres  17.30368 
59482.72000 -0.127 0.035 g-r     Lulin 1m     18.00772 
59482.72050 -0.113 0.034 r-i     Lulin 1m     18.00821 
59483.09485 -0.656 0.071 U-B     Las Cumbres  18.38045 
59483.09724  0.063 0.058 B-V     Las Cumbres  18.38283 
59483.10117  0.008 0.006 g-r     Las Cumbres  18.38674 
59483.10307 -0.238 0.007 r-i     Las Cumbres  18.38862 
59483.71050  0.016 0.018 g-r     Lulin 1m     18.99262 
59483.71150 -0.235 0.016 r-i     Lulin 1m     18.99362 
59484.37430 -0.638 0.063 U_S-B_S Swift        19.65267 
59484.37775  0.107 0.070 B_S-V_S Swift        19.65610 
59484.70650  0.009 0.018 g-r     Lulin 1m     19.98300 
59484.70750 -0.241 0.016 r-i     Lulin 1m     19.98399 
59485.17290 -0.009 0.011 g-r     Las Cumbres  20.44676 
59485.17391 -0.241 0.009 r-i     Las Cumbres  20.44776 
59485.70850  0.037 0.017 g-r     Lulin 1m     20.97934 
59485.70950 -0.239 0.016 r-i     Lulin 1m     20.98033 
59486.17238 -0.529 0.071 U-B     Las Cumbres  21.44059 
59486.17480  0.189 0.057 B-V     Las Cumbres  21.44300 
59486.17872  0.069 0.004 g-r     Las Cumbres  21.44690 
59486.18063 -0.236 0.003 r-i     Las Cumbres  21.44880 
59487.36884  0.063 0.038 g-r     Thacher      22.63030 
59487.36975 -0.236 0.036 r-i     Thacher      22.63120 
59487.72250  0.073 0.018 g-r     Lulin 1m     22.98196 
59487.72350 -0.204 0.016 r-i     Lulin 1m     22.98296 
59488.12683 -0.438 0.069 U-B     Las Cumbres  23.38401 
59488.12923  0.262 0.057 B-V     Las Cumbres  23.38640 
59488.13314  0.062 0.003 g-r     Las Cumbres  23.39028 
59488.13503 -0.226 0.004 r-i     Las Cumbres  23.39216 
59488.50172  0.101 0.021 g-r     Thacher      23.75678 
59488.50263 -0.231 0.021 r-i     Thacher      23.75768 
59488.64068 -0.206 0.036 r-i     Las Cumbres  23.89496 
59488.64068  0.100 0.031 g-r     Las Cumbres  23.89496 
59489.15710 -0.160 0.068 U_S-B_S Swift        24.40846 
59489.35129  0.138 0.026 g-r     Thacher      24.60156 
59489.35221 -0.247 0.020 r-i     Thacher      24.60246 
59490.08210 -0.268 0.070 U-B     Las Cumbres  25.32824 
59490.08451  0.285 0.057 B-V     Las Cumbres  25.33063 
59490.08844  0.130 0.004 g-r     Las Cumbres  25.33454 
59490.09035 -0.196 0.004 r-i     Las Cumbres  25.33644 
59490.32398  0.122 0.028 g-r     Thacher      25.56875 
59490.32489 -0.229 0.030 r-i     Thacher      25.56966 
59490.50560  0.085 0.011 g-r     Las Cumbres  25.74934 
59490.50662 -0.202 0.010 r-i     Las Cumbres  25.75035 
59491.33942  0.165 0.038 g-r     Thacher      26.57845 
59491.34033 -0.226 0.016 r-i     Thacher      26.57936 
59491.72850  0.081 0.018 g-r     Lulin 1m     26.96534 
59491.72950 -0.169 0.017 r-i     Lulin 1m     26.96633 
59491.89777 -0.155 0.060 U-B     Las Cumbres  27.13365 
59491.90019  0.353 0.043 B-V     Las Cumbres  27.13605 
59491.90412  0.183 0.004 g-r     Las Cumbres  27.13996 
59491.91787 -0.209 0.005 r-i     Las Cumbres  27.15364 
59492.18085  0.081 0.073 U_S-B_S Swift        27.41513 
59492.18340  0.299 0.072 B_S-V_S Swift        27.41767 
59492.70450  0.157 0.017 g-r     Lulin 1m     27.93582 
59492.70550 -0.220 0.016 r-i     Lulin 1m     27.93682 
59492.96312 -0.117 0.070 U-B     Las Cumbres  28.19299 
59492.96553  0.348 0.058 B-V     Las Cumbres  28.19538 
59492.96944  0.203 0.004 g-r     Las Cumbres  28.19927 
59492.97135 -0.203 0.005 r-i     Las Cumbres  28.20117 
59493.31003  0.202 0.028 g-r     Thacher      28.53794 
59493.31095 -0.218 0.033 r-i     Thacher      28.53885 
59494.02231 -0.093 0.071 U-B     Las Cumbres  29.24620 
59494.02471  0.388 0.058 B-V     Las Cumbres  29.24858 
59494.02865  0.202 0.005 g-r     Las Cumbres  29.25250 
59494.03059 -0.182 0.005 r-i     Las Cumbres  29.25442 
59495.03898 -0.029 0.070 U-B     Las Cumbres  30.25712 
59495.04140  0.435 0.057 B-V     Las Cumbres  30.25953 
59495.04533  0.226 0.004 g-r     Las Cumbres  30.26343 
59495.04723 -0.175 0.004 r-i     Las Cumbres  30.26532 
59496.18216  0.079 0.073 U-B     Las Cumbres  31.39384 
59496.18455  0.510 0.056 B-V     Las Cumbres  31.39622 
59496.18846  0.254 0.005 g-r     Las Cumbres  31.40011 
59496.19036 -0.175 0.004 r-i     Las Cumbres  31.40199 
59496.29884  0.211 0.031 g-r     Thacher      31.50987 
59496.29976 -0.191 0.022 r-i     Thacher      31.51077 
59496.36020  0.369 0.080 U_S-B_S Swift        31.57088 
59496.36280  0.450 0.072 B_S-V_S Swift        31.57346 
59496.84449  0.186 0.012 g-r     Las Cumbres  32.05243 
59496.84550 -0.174 0.011 r-i     Las Cumbres  32.05344 
59497.26203  0.079 0.070 U-B     Las Cumbres  32.46762 
59497.26444  0.489 0.057 B-V     Las Cumbres  32.47001 
59497.26835  0.257 0.003 g-r     Las Cumbres  32.47390 
59497.27025 -0.180 0.003 r-i     Las Cumbres  32.47579 
59497.30993  0.275 0.066 g-r     Thacher      32.51525 
59497.31084 -0.242 0.047 r-i     Thacher      32.51615 
59498.28866  0.114 0.069 U-B     Las Cumbres  33.48845 
59498.29105  0.500 0.057 B-V     Las Cumbres  33.49082 
59498.29496  0.273 0.003 g-r     Las Cumbres  33.49471 
59498.29688 -0.178 0.003 r-i     Las Cumbres  33.49662 
59499.33092  0.133 0.069 U-B     Las Cumbres  34.52482 
59499.33332  0.538 0.057 B-V     Las Cumbres  34.52721 
59499.33726  0.294 0.003 g-r     Las Cumbres  34.53113 
59499.33917 -0.163 0.003 r-i     Las Cumbres  34.53302 
59501.13782  0.084 0.070 U-B     Las Cumbres  36.32152 
59501.14025  0.606 0.056 B-V     Las Cumbres  36.32393 
59501.14419  0.288 0.003 g-r     Las Cumbres  36.32785 
59501.14612 -0.171 0.004 r-i     Las Cumbres  36.32976 
59501.28524  0.294 0.019 g-r     Thacher      36.46810 
59501.28615 -0.155 0.019 r-i     Thacher      36.46901 
59501.44171 -0.113 0.031 r-i     Las Cumbres  36.62369 
59501.44171  0.273 0.029 g-r     Las Cumbres  36.62369 
59502.29530  0.319 0.092 g-r     Thacher      37.47246 
59502.29622 -0.157 0.057 r-i     Thacher      37.47337 
59503.27762  0.370 0.044 g-r     Thacher      38.44922 
59503.27854 -0.192 0.057 r-i     Thacher      38.45014 
59503.50938  0.322 0.013 g-r     Las Cumbres  38.67968 
59503.51040 -0.161 0.012 r-i     Las Cumbres  38.68069 
59504.28311  0.299 0.040 g-r     Thacher      39.44904 
59504.28402 -0.143 0.016 r-i     Thacher      39.44995 
59505.31632  0.300 0.094 g-r     Thacher      40.47641 
59505.50194  0.382 0.082 U-B     Las Cumbres  40.66098 
59505.50437  0.643 0.059 B-V     Las Cumbres  40.66340 
59505.50832  0.392 0.007 g-r     Las Cumbres  40.66733 
59505.51025 -0.176 0.007 r-i     Las Cumbres  40.66924 
59506.28602  0.324 0.028 g-r     Thacher      41.44064 
59506.28694 -0.142 0.023 r-i     Thacher      41.44155 
59506.58050  0.333 0.022 g-r     Lulin 1m     41.73345 
59506.58150 -0.134 0.019 r-i     Lulin 1m     41.73445 
59507.34071  0.350 0.037 g-r     Thacher      42.48937 
59507.34162 -0.124 0.028 r-i     Thacher      42.49028 
59508.33663  0.329 0.049 g-r     Thacher      43.47966 
59508.33754 -0.131 0.027 r-i     Thacher      43.48057 
59509.06972  0.465 0.093 U-B     Las Cumbres  44.20862 
59509.07212  0.775 0.059 B-V     Las Cumbres  44.21100 
59509.07606  0.370 0.015 g-r     Las Cumbres  44.21492 
59509.07796 -0.127 0.013 r-i     Las Cumbres  44.21681 
59509.28072  0.379 0.044 g-r     Thacher      44.41842 
59509.28163 -0.129 0.022 r-i     Thacher      44.41933 
59510.84899  0.343 0.015 g-r     Las Cumbres  45.97784 
59511.27208 -0.150 0.075 r-i     Thacher      46.39854 
59511.59330  0.900 0.092 U_S-B_S Swift        46.71794 
59511.59600  0.717 0.074 B_S-V_S Swift        46.72063 
59512.83699  0.571 0.076 U-B     Las Cumbres  47.95460 
59512.83937  0.710 0.058 B-V     Las Cumbres  47.95697 
59512.84330  0.427 0.004 g-r     Las Cumbres  47.96088 
59512.84520 -0.126 0.004 r-i     Las Cumbres  47.96277 
59513.26106  0.386 0.055 g-r     Thacher      48.37628 
59513.26196 -0.129 0.037 r-i     Thacher      48.37718 
59513.49745 -0.110 0.036 r-i     Las Cumbres  48.61134 
59513.49745  0.386 0.033 g-r     Las Cumbres  48.61134 
59514.26543  0.411 0.056 g-r     Thacher      49.37498 
59514.26634 -0.103 0.058 r-i     Thacher      49.37589 
59516.26059  0.406 0.025 g-r     Thacher      51.35887 
59516.26151 -0.141 0.035 r-i     Thacher      51.35978 
59517.31355  0.391 0.014 g-r     Thacher      52.40588 
59517.31446 -0.125 0.015 r-i     Thacher      52.40679 
59517.35652  0.654 0.071 U-B     Las Cumbres  52.44861 
59517.35891  0.797 0.056 B-V     Las Cumbres  52.45099 
59517.36286  0.443 0.004 g-r     Las Cumbres  52.45492 
59517.36478 -0.131 0.004 r-i     Las Cumbres  52.45683 
59517.59638  0.406 0.009 g-r     Las Cumbres  52.68711 
59517.59741 -0.128 0.009 r-i     Las Cumbres  52.68814 
59518.25657  0.405 0.026 g-r     Thacher      53.34358 
59518.25749 -0.145 0.019 r-i     Thacher      53.34449 
59518.55050  0.397 0.018 g-r     Lulin 1m     53.63585 
59518.55150 -0.145 0.016 r-i     Lulin 1m     53.63684 
59519.26406  0.420 0.027 g-r     Thacher      54.34538 
59519.26497 -0.113 0.025 r-i     Thacher      54.34629 
59519.81800  0.420 0.017 g-r     Lulin 1m     54.89619 
59519.81850 -0.092 0.016 r-i     Lulin 1m     54.89669 
59520.24752  0.399 0.046 g-r     Thacher      55.32328 
59520.24844 -0.100 0.056 r-i     Thacher      55.32419 
59520.74150  0.432 0.017 g-r     Lulin 1m     55.81447 
59520.74250 -0.158 0.015 r-i     Lulin 1m     55.81547 
59521.24507  0.409 0.024 g-r     Thacher      56.31520 
59521.24598 -0.138 0.017 r-i     Thacher      56.31610 
59521.59250  0.433 0.017 g-r     Lulin 1m     56.66067 
59521.59350 -0.187 0.015 r-i     Lulin 1m     56.66166 
59522.80542  0.817 0.088 U-B     Las Cumbres  57.86674 
59522.80783  0.828 0.058 B-V     Las Cumbres  57.86913 
59522.81174  0.487 0.006 g-r     Las Cumbres  57.87302 
59522.81346 -0.139 0.008 r-i     Las Cumbres  57.87473 
59523.29712  0.426 0.020 g-r     Thacher      58.35566 
59523.29803 -0.132 0.014 r-i     Thacher      58.35657 
59524.19973  0.482 0.012 g-r     Las Cumbres  59.25317 
59524.20075 -0.148 0.010 r-i     Las Cumbres  59.25419 
59524.29262  0.418 0.015 g-r     Thacher      59.34554 
59524.29353 -0.108 0.015 r-i     Thacher      59.34644 
59525.23511  0.442 0.026 g-r     Thacher      60.28271 
59525.23603 -0.123 0.016 r-i     Thacher      60.28362 
59526.28894  0.436 0.014 g-r     Thacher      61.33058 
59526.28985 -0.129 0.007 r-i     Thacher      61.33149 
59526.80574  0.867 0.093 U-B     Las Cumbres  61.84447 
59526.80814  0.866 0.058 B-V     Las Cumbres  61.84685 
59526.81206  0.474 0.006 g-r     Las Cumbres  61.85075 
59526.81396 -0.114 0.006 r-i     Las Cumbres  61.85264 
59528.24041  0.399 0.059 g-r     Thacher      63.27103 
59528.24132 -0.113 0.075 r-i     Thacher      63.27194 
59530.21971  0.451 0.040 g-r     Thacher      65.23915 
59530.22062 -0.130 0.023 r-i     Thacher      65.24006 
59530.87772  0.493 0.014 g-r     Las Cumbres  65.89344 
59530.87873 -0.156 0.012 r-i     Las Cumbres  65.89445 
59531.22457  0.452 0.031 g-r     Thacher      66.23834 
59531.22549 -0.135 0.031 r-i     Thacher      66.23925 
59532.22552  0.445 0.045 g-r     Thacher      67.23364 
59532.22644 -0.111 0.040 r-i     Thacher      67.23455 
59532.79773  0.666 0.104 U-B     Las Cumbres  67.80261 
59532.80012  0.884 0.058 B-V     Las Cumbres  67.80499 
59532.80405  0.480 0.011 g-r     Las Cumbres  67.80890 
59532.80595 -0.126 0.008 r-i     Las Cumbres  67.81078 
59533.20451  0.437 0.029 g-r     Thacher      68.20709 
59533.20542 -0.134 0.034 r-i     Thacher      68.20800 
59536.86139  0.744 0.112 U-B     Las Cumbres  71.84331 
59536.86509  0.895 0.061 B-V     Las Cumbres  71.84700 
59536.86970  0.511 0.013 g-r     Las Cumbres  71.85159 
59536.87187 -0.131 0.009 r-i     Las Cumbres  71.85374 
59537.21937  0.470 0.035 g-r     Thacher      72.19928 
59537.22027 -0.092 0.032 r-i     Thacher      72.20018 
59537.81550  0.493 0.016 g-r     Las Cumbres  72.79204 
59537.81650 -0.154 0.014 r-i     Las Cumbres  72.79304 
59538.21579  0.437 0.031 g-r     Thacher      73.19007 
59538.21670 -0.109 0.028 r-i     Thacher      73.19098 
59539.18159 -0.148 0.078 r-i     Thacher      74.15042 
59539.65050  0.522 0.018 g-r     Lulin 1m     74.61668 
59539.65100 -0.159 0.015 r-i     Lulin 1m     74.61717 
59542.24907  0.386 0.059 g-r     Thacher      77.20058 
59542.24998 -0.109 0.076 r-i     Thacher      77.20147 
59543.25655  0.543 0.063 g-r     Thacher      78.20236 
59543.25746 -0.196 0.050 r-i     Thacher      78.20326 
59544.16893  1.125 0.070 U-B     Las Cumbres  79.10959 
59544.17262  0.969 0.057 B-V     Las Cumbres  79.11326 
59544.17722  0.547 0.003 g-r     Las Cumbres  79.11783 
59544.17938 -0.137 0.004 r-i     Las Cumbres  79.11998 
59545.18590  0.492 0.019 g-r     Thacher      80.12081 
59545.18681 -0.129 0.019 r-i     Thacher      80.12172 
59546.18533  0.501 0.025 g-r     Thacher      81.11460 
59546.18624 -0.148 0.027 r-i     Thacher      81.11550 
59546.30550  0.532 0.011 g-r     Las Cumbres  81.23409 
59546.30650 -0.168 0.010 r-i     Las Cumbres  81.23508 
59547.17333  0.502 0.024 g-r     Thacher      82.09702 
59547.17424 -0.126 0.021 r-i     Thacher      82.09792 
59547.89010  1.162 0.082 U-B     Las Cumbres  82.80974 
59547.89381  0.949 0.058 B-V     Las Cumbres  82.81343 
59547.89843  0.562 0.005 g-r     Las Cumbres  82.81802 
59547.90058 -0.144 0.006 r-i     Las Cumbres  82.82016 
59548.16740  0.519 0.036 g-r     Thacher      83.08547 
59548.16830 -0.126 0.029 r-i     Thacher      83.08637 
59549.29965  0.527 0.031 g-r     Thacher      84.21133 
59549.30056 -0.106 0.024 r-i     Thacher      84.21223 
59551.57671  1.268 0.086 U-B     Las Cumbres  86.47553 
59551.60840  0.976 0.058 B-V     Las Cumbres  86.50704 
59551.61303  0.556 0.005 g-r     Las Cumbres  86.51164 
59551.61520 -0.125 0.005 r-i     Las Cumbres  86.51380 
59552.17061  0.531 0.018 g-r     Thacher      87.06607 
59552.17151 -0.141 0.011 r-i     Thacher      87.06697 
59553.31420  0.548 0.033 g-r     Thacher      88.20321 
59553.31511 -0.121 0.019 r-i     Thacher      88.20411 
59554.31167  0.537 0.012 g-r     Thacher      89.19504 
59554.31258 -0.113 0.017 r-i     Thacher      89.19594 
59555.15664  0.521 0.057 g-r     Thacher      90.03524 
59555.15755 -0.110 0.055 r-i     Thacher      90.03614 
59556.22273  1.155 0.075 U-B     Las Cumbres  91.09531 
59556.22643  1.022 0.056 B-V     Las Cumbres  91.09898 
59556.23102  0.623 0.005 g-r     Las Cumbres  91.10355 
59556.23318 -0.154 0.006 r-i     Las Cumbres  91.10570 
59558.17983  0.563 0.028 g-r     Thacher      93.04135 
59558.18075 -0.142 0.016 r-i     Thacher      93.04227 
59558.62650  0.578 0.018 g-r     Lulin 1m     93.48550 
59558.62750 -0.150 0.016 r-i     Lulin 1m     93.48650 
59559.13105  0.562 0.016 g-r     Thacher      93.98720 
59559.13194 -0.120 0.020 r-i     Thacher      93.98809 
59559.69350  0.578 0.018 g-r     Lulin 1m     94.54648 
59559.69400 -0.146 0.016 r-i     Lulin 1m     94.54697 
59559.84023  1.201 0.101 U-B     Las Cumbres  94.69238 
59559.84392  1.009 0.058 B-V     Las Cumbres  94.69605 
59559.84851  0.627 0.007 g-r     Las Cumbres  94.70061 
59559.85066 -0.133 0.008 r-i     Las Cumbres  94.70275 
59560.67250  0.575 0.018 g-r     Lulin 1m     95.51995 
59560.67300 -0.159 0.015 r-i     Lulin 1m     95.52044 
59561.13885  0.573 0.019 g-r     Thacher      95.98366 
59561.13976 -0.112 0.010 r-i     Thacher      95.98457 
59561.48550  0.584 0.018 g-r     Lulin 1m     96.32835 
59561.48650 -0.162 0.016 r-i     Lulin 1m     96.32935 
59562.46750  0.597 0.021 g-r     Lulin 1m     97.30481 
59562.46850 -0.145 0.018 r-i     Lulin 1m     97.30580 
59563.17557  0.606 0.034 g-r     Thacher      98.00888 
59563.17648 -0.133 0.035 r-i     Thacher      98.00979 
59563.51950  0.572 0.019 g-r     Lulin 1m     98.35087 
59563.52050 -0.126 0.017 r-i     Lulin 1m     98.35186 
59563.84455  1.744 0.311 U-B     Las Cumbres  98.67408 
59563.84826  1.107 0.070 B-V     Las Cumbres  98.67777 
59563.85288  0.699 0.025 g-r     Las Cumbres  98.68236 
59563.85503 -0.143 0.025 r-i     Las Cumbres  98.68450 
59564.13420  0.629 0.033 g-r     Thacher      98.96210 
59564.13512 -0.133 0.024 r-i     Thacher      98.96301 
59564.50750  0.642 0.018 g-r     Lulin 1m     99.33329 
59564.50850 -0.161 0.016 r-i     Lulin 1m     99.33428 
59566.12063  0.606 0.041 g-r     Thacher     100.93731 
59566.12154 -0.150 0.031 r-i     Thacher     100.93821 
59566.55950  0.626 0.086 g-r     Las Cumbres 101.37370 
59566.56050 -0.076 0.106 r-i     Las Cumbres 101.37469 
59567.11085 -0.048 0.045 r-i     Thacher     101.92193 
59568.09440  1.133 0.116 U-B     Las Cumbres 102.89993 
59568.09810  1.103 0.060 B-V     Las Cumbres 102.90361 
59568.10271  0.708 0.016 g-r     Las Cumbres 102.90819 
59568.10486 -0.165 0.014 r-i     Las Cumbres 102.91033 
59568.12137  0.552 0.075 g-r     Thacher     102.92675 
59568.12229 -0.143 0.059 r-i     Thacher     102.92766 
59570.45500  0.656 0.018 g-r     Lulin 1m    105.24720 
59570.45550 -0.000 0.031 r-i     Lulin 1m    105.24769 
59571.89868  1.359 0.117 U-B     Las Cumbres 106.68272 
59571.90239  1.092 0.059 B-V     Las Cumbres 106.68641 
59571.90700  0.734 0.009 g-r     Las Cumbres 106.69100 
59571.90916 -0.128 0.010 r-i     Las Cumbres 106.69315 
59572.52050  0.738 0.017 g-r     Lulin 1m    107.30103 
59572.52150 -0.163 0.015 r-i     Lulin 1m    107.30202 
59575.10860  1.544 0.203 U-B     Las Cumbres 109.87451 
59575.11234  1.142 0.061 B-V     Las Cumbres 109.87823 
59575.11702  0.776 0.011 g-r     Las Cumbres 109.88289 
59575.11919 -0.173 0.016 r-i     Las Cumbres 109.88504 
59576.50050  0.726 0.017 g-r     Lulin 1m    111.25855 
59576.50150 -0.148 0.015 r-i     Lulin 1m    111.25955 
59577.46750  0.733 0.017 g-r     Lulin 1m    112.22009 
59577.46850 -0.171 0.015 r-i     Lulin 1m    112.22108 
59577.48093  1.437 0.105 U-B     Las Cumbres 112.23345 
59577.48464  1.179 0.059 B-V     Las Cumbres 112.23713 
59577.48926  0.771 0.005 g-r     Las Cumbres 112.24173 
59577.49142 -0.133 0.004 r-i     Las Cumbres 112.24387 
59578.47850  0.729 0.018 g-r     Lulin 1m    113.22538 
59578.47950 -0.099 0.018 r-i     Lulin 1m    113.22637 
59578.51946  1.580 0.119 U-B     Las Cumbres 113.26611 
59578.52351  1.177 0.059 B-V     Las Cumbres 113.27013 
59578.52872  0.788 0.005 g-r     Las Cumbres 113.27531 
59578.53089 -0.147 0.005 r-i     Las Cumbres 113.27748 
59580.10691  1.389 0.095 U-B     Las Cumbres 114.84459 
59580.11060  1.206 0.059 B-V     Las Cumbres 114.84826 
59580.11521  0.829 0.006 g-r     Las Cumbres 114.85285 
59580.11736 -0.126 0.006 r-i     Las Cumbres 114.85499 
59580.46250  0.794 0.017 g-r     Lulin 1m    115.19817 
59580.46350 -0.142 0.015 r-i     Lulin 1m    115.19917 
59581.12868  1.240 0.091 U-B     Las Cumbres 115.86059 
59581.13238  1.211 0.058 B-V     Las Cumbres 115.86427 
59581.13698  0.842 0.006 g-r     Las Cumbres 115.86884 
59581.13913 -0.133 0.006 r-i     Las Cumbres 115.87099 
59581.45500  0.776 0.018 g-r     Lulin 1m    116.18507 
59581.45550 -0.137 0.016 r-i     Lulin 1m    116.18557 
59582.17419  1.864 0.223 U-B     Las Cumbres 116.90019 
59582.17788  1.212 0.059 B-V     Las Cumbres 116.90387 
59582.18248  0.858 0.006 g-r     Las Cumbres 116.90844 
59582.18463 -0.127 0.005 r-i     Las Cumbres 116.91058 
59583.18125  1.421 0.115 U-B     Las Cumbres 117.90157 
59583.18496  1.218 0.059 B-V     Las Cumbres 117.90526 
59583.18957  0.881 0.007 g-r     Las Cumbres 117.90984 
59583.19173 -0.144 0.008 r-i     Las Cumbres 117.91199 
59586.80850  0.895 0.017 g-r     Las Cumbres 121.50833 
59586.80950 -0.108 0.014 r-i     Las Cumbres 121.50933 
59587.46250  0.868 0.019 g-r     Lulin 1m    122.15864 
59587.46350 -0.135 0.016 r-i     Lulin 1m    122.15963 
59588.53550  0.946 0.017 g-r     Lulin 1m    123.22558 
59588.53650 -0.124 0.015 r-i     Lulin 1m    123.22657 
59591.51850  0.984 0.022 g-r     Lulin 1m    126.19173 
59591.51950 -0.155 0.020 r-i     Lulin 1m    126.19273 
59592.29400 -0.104 0.037 r-i     Las Cumbres 126.96285 
59592.29400  0.980 0.033 g-r     Las Cumbres 126.96285 
59592.46250  0.949 0.019 g-r     Lulin 1m    127.13040 
59592.46350 -0.150 0.016 r-i     Lulin 1m    127.13139 
59593.49250  1.024 0.020 g-r     Lulin 1m    128.15458 
59593.49350 -0.157 0.016 r-i     Lulin 1m    128.15558 
59594.53050  1.005 0.019 g-r     Lulin 1m    129.18672 
59594.53150 -0.125 0.016 r-i     Lulin 1m    129.18771 
59595.48550  1.056 0.018 g-r     Lulin 1m    130.13633 
59595.48650 -0.137 0.016 r-i     Lulin 1m    130.13732 
59597.24100  1.065 0.034 g-r     Las Cumbres 131.88191 
59597.24100 -0.095 0.028 r-i     Las Cumbres 131.88191 
59598.51850  1.069 0.020 g-r     Lulin 1m    133.15220 
59598.51950 -0.195 0.016 r-i     Lulin 1m    133.15319 

